Investigation of the Effects of the Multiplication Area Shape on the Operational Parameters of InGaAs/InAlAs SPADs

A 2D model of an InGaAs/InAlAs single photon avalanche photodiode has been developed. The influence of the active area structure in the multiplication region on the diode's operating parameters has been studied. It was found that changing the diameter of the structure's active region leads to a change in the dark current in the linear part of the current-voltage curve and a change in the breakdown voltage. Reducing the diameter of the active region from 25 $\mu$m to 10 $\mu$m allowed decreasing the dark current in the linear mode by about $10$ dB. It has been shown that the quality of the SPAD device can be assessed by knowing the avalanche breakdown voltage and the overall current-voltage curve plot if we consider structures with the same multiplication region thickness and different remaining layers. The higher the breakdown voltage, the better the structure's quality due to smaller local increases in the field strength. Following this statement, we conclude that for further use in single-photon detectors, it is reasonable to pick specific SPADs from a batch on the sole basis of their current-voltage curves.

==> data/compare_squares/plot_figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "from matplotlib import pyplot as plt\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif')\n",
    "plt.rcParams.update({'font.size': 22})"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Help\n",
    "\n",
    "Работа с утилитой DFISETOOLS.\n",
    "\n",
    "Получить распределения физических величин в заданном сечении устройства можно с помощью утилиты DFISETOOLS. Утилита DFISETOOLS вызывается следую-щей командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat \n",
    "\n",
    "\tЗдесь входящие файлы sharp_msh.grd, sharp_des.dat являются DF-ISE файлами, или другими словами текстовыми файлами, которые можно редактировать любым тек-стовым редактором. Таким образом, утилита DFISETOOLS работает с DF-ISE файлами.\n",
    "  \n",
    "\tВ прежних версиях Sentaurus TCAD, при моделировании устройств, всегда созда-вались sharp_msh.grd, sharp_des.dat файлы, которые являются DF-ISE файлы.\n",
    "\n",
    "В настоящей версии Sentaurus TCAD, в версии G-2012.06, вместо текстовых DF-ISE файлов sharp_msh.grd, sharp_des.dat создаются бинарные TDR файлы sharp_msh.tdr, sharp_des.tdr. С этими файлами утилита DFISETOOLS работать не может.\n",
    "\n",
    "Однако, как отмечалось выше, TDR - файлы  можно конвертировать в DF-ISE фай-лы с помощью tdx утилиты.\n",
    "\n",
    "\tНаходясь в каталоге /Sharp, наберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_msh.tdr sharp_msh \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_msh.grd в текстовом формате.\n",
    "\tНаберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_des.tdr sharp_des \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_des.dat в текстовом формате.\n",
    "\n",
    "Итак, в каталоге /Sharp, появились файлы sharp_msh.grd и sharp_des.dat.\n",
    "\n",
    "Теперь запускаем утилиту DFISETOOLS командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat\n",
    "\n",
    "Появляется приглашение ввести координаты (x,y) начальной и конечной точки линии разреза.\n",
    "\n",
    "1st point of line?\n",
    "     x =  0.0\n",
    "     y = -1.0\n",
    "2nd point of line?\n",
    "     x = -1.5\n",
    "     y =  1.0\n",
    "\n",
    "В результате в папке …\\Sharp появляется файл sharp_des_plt.plt. \n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2d structure version 1\n",
    "\n",
    "There is no light in this structure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "FILENAMES = ['v3_ivcurve.csv', 'v4_ivcurve.csv', 'v5_ivcurve.csv']\n",
    "INTENSITY = [['1000', '100', '10', 'DCR'], ['DCR'], ['DCR'] ]\n",
    "STRUCTURE_NAMES = [r'$25 \\ \\mu m$', r'$15 \\ \\mu m$', r'$10 \\ \\mu m$']\n",
    "\n",
    "input_dict = {}\n",
    "for file_name in FILENAMES:\n",
    "    input_dict[file_name] = {}\n",
    "    plot_cnt = 0\n",
    "    plot_type = 'none'\n",
    "    \n",
    "    with open (file_name) as file:\n",
    "        for line in file:\n",
    "            line_red = line.strip().split(',')\n",
    "            if line_red == ['\"x', '\"\"y\"\"\"'] or line_red == ['\"x\"', '\"y\"']:\n",
    "                plot_type = INTENSITY[FILENAMES.index(file_name)][plot_cnt]\n",
    "                input_dict[file_name][plot_type] = []\n",
    "                input_dict[file_name][plot_type].append(['x', 'y'])\n",
    "                plot_cnt += 1\n",
    "            elif line_red != ['']:\n",
    "                input_dict[file_name][plot_type].append([float(el) for el in line_red])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Compare the I-V curves for DCR for different SPAD structures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_type = 'DCR'\n",
    "x_field_dict = {}\n",
    "y_field_dict = {}\n",
    "\n",
    "for file_name in FILENAMES:\n",
    "    x_field_dict[file_name] = []\n",
    "    y_field_dict[file_name] = []\n",
    "    xy_list = input_dict[file_name][plot_type]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            x_field_dict[file_name].append(el[0])\n",
    "            y_field_dict[file_name].append(el[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    wdth = 2.5\n",
    "    plt.plot(x_field_dict[file_name], np.log10(- np.array(y_field_dict[file_name])), label = STRUCTURE_NAMES[i], linewidth = wdth)\n",
    "\n",
    "plt.grid(True)\n",
    "plt.xlabel('V, V')\n",
    "plt.ylabel('I, A')\n",
    "plt.title('I-V curves for different squares')\n",
    "plt.legend(fontsize=14, loc='upper right')\n",
    "plt.ylim([-21, -7])\n",
    "#plt.savefig('ivcurves_square_dcr.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    wdth = 8\n",
    "    plt.plot(x_field_dict[file_name], np.log10(- np.array(y_field_dict[file_name])), label = STRUCTURE_NAMES[i], linewidth = wdth)\n",
    "\n",
    "plt.grid(True)\n",
    "plt.xlabel('V, V')\n",
    "plt.ylabel('I, A')\n",
    "#plt.title('I-V curves for different structures')\n",
    "#plt.legend(fontsize=14, loc='upper right')\n",
    "plt.ylim([-12, -7])\n",
    "plt.xlim([-69, -60])\n",
    "#plt.savefig('ivcurves_square_dcr_zoom.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Compare I-V curves for v3 structure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [],
   "source": [
    "file_name = FILENAMES[2]\n",
    "x_field_dict = {}\n",
    "y_field_dict = {}\n",
    "\n",
    "for intens in INTENSITY[2]:\n",
    "    x_field_dict[intens] = []\n",
    "    y_field_dict[intens] = []\n",
    "    xy_list = input_dict[file_name][intens]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            x_field_dict[intens].append(el[0])\n",
    "            y_field_dict[intens].append(el[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "file_name = FILENAMES[2]\n",
    "wdth = 2.5\n",
    "for i in range(len(INTENSITY[2])):\n",
    "    intens = INTENSITY[2][i]\n",
    "    if intens != 'DCR':\n",
    "        plt.plot(x_field_dict[intens], np.log10(- np.array(y_field_dict[intens])), label = intens + r' $\\mu W / cm^2$', linewidth = wdth)\n",
    "    else:\n",
    "        plt.plot(x_field_dict[intens], np.log10(- np.array(y_field_dict[intens])), label = str(intens), linewidth = wdth)\n",
    "\n",
    "plt.grid(True)\n",
    "plt.xlabel('V, V')\n",
    "plt.ylabel('I, A')\n",
    "plt.title('I-V curves for 3 lvls smooth structure')\n",
    "plt.legend(fontsize=14, loc='upper right')\n",
    "plt.ylim([-21, -7])\n",
    "plt.xlim([-70, 8])\n",
    "plt.savefig('ivcurves_v3struct.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> data/current_modeling/current_modeling.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import math\n",
    "from matplotlib import pyplot as plt\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif')\n",
    "plt.rcParams.update({'font.size': 22})"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Modeling DCR dependence on diameter 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "jact = 1e-14\n",
    "delta = 0.5\n",
    "\n",
    "def current(D, k):\n",
    "    return jact * math.pi / 4 * D ** 2 * (1 + 4 * k * delta / D)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "palette = sns.color_palette()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.12156862745098039, 0.4666666666666667, 0.7058823529411765)"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "palette[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "N = 1000\n",
    "Dlist = np.linspace(5, 35)\n",
    "k = [10, 50, 100, 200]\n",
    "\n",
    "for ind, kloc in enumerate(k):\n",
    "    plt.plot(Dlist, np.log10(current(Dlist, kloc)), label = r'$k = $ ' + str(kloc), color = palette[ind])\n",
    "model_points = [[25, current(25, 100)], [15, current(15, 100)], [10, current(10, 100)]]\n",
    "    \n",
    "for ind, point in enumerate(model_points):\n",
    "    plt.scatter(point[0], np.log10(point[1]), color = palette[2], linewidths= 3)\n",
    "    \n",
    "plt.legend(fontsize=14, loc='lower right')\n",
    "plt.xlabel(r'$D_{act}, \\ \\mu m$')\n",
    "plt.ylabel(r'$\\log_{10} I_{dcr}, \\ A$')\n",
    "plt.title('Dark current dependence on diameter')\n",
    "plt.grid(True)\n",
    "#plt.savefig('dcr_diam_analyt.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2.678571428571429"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "current(25, 100) / current(10, 100)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Modeling breakdown voltage depenednce on diametr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "N = 1000\n",
    "delta_list = [1, 0.5, 0.2]\n",
    "diam_list = np.linspace(5, 35)\n",
    "diam_used = [25, 15, 10]\n",
    "palette = sns.color_palette()\n",
    "\n",
    "def rel_squares(cur_delta):\n",
    "    return 4 * cur_delta / diam_list\n",
    "\n",
    "for ind, cur_delta in enumerate(delta_list):\n",
    "    plt.plot(diam_list, 100 * rel_squares(cur_delta), label = r'$\\Delta =$ ' + str(cur_delta) + r' $\\mu m$', \n",
    "             color = palette[ind])\n",
    "\n",
    "delta_used = 0.5\n",
    "for ind, cur_diam in enumerate(diam_used):\n",
    "    plt.scatter(cur_diam,  100 * 4 * delta_used / cur_diam, color = palette[1], \n",
    "               linewidth = 3)\n",
    "    \n",
    "plt.legend(fontsize=14, loc='upper right')\n",
    "plt.xlabel(r'$D_{act}, \\ \\mu m$')\n",
    "plt.ylabel(r'$s_{rel}, \\ \\%$')\n",
    "plt.title('Relative square dependence on diameter')\n",
    "plt.grid(True)\n",
    "plt.savefig('dcr_square_analyt.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> data/ivcurve/plot_figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "from matplotlib import pyplot as plt\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif')\n",
    "plt.rcParams.update({'font.size': 22})"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Help\n",
    "\n",
    "Работа с утилитой DFISETOOLS.\n",
    "\n",
    "Получить распределения физических величин в заданном сечении устройства можно с помощью утилиты DFISETOOLS. Утилита DFISETOOLS вызывается следую-щей командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat \n",
    "\n",
    "\tЗдесь входящие файлы sharp_msh.grd, sharp_des.dat являются DF-ISE файлами, или другими словами текстовыми файлами, которые можно редактировать любым тек-стовым редактором. Таким образом, утилита DFISETOOLS работает с DF-ISE файлами.\n",
    "  \n",
    "\tВ прежних версиях Sentaurus TCAD, при моделировании устройств, всегда созда-вались sharp_msh.grd, sharp_des.dat файлы, которые являются DF-ISE файлы.\n",
    "\n",
    "В настоящей версии Sentaurus TCAD, в версии G-2012.06, вместо текстовых DF-ISE файлов sharp_msh.grd, sharp_des.dat создаются бинарные TDR файлы sharp_msh.tdr, sharp_des.tdr. С этими файлами утилита DFISETOOLS работать не может.\n",
    "\n",
    "Однако, как отмечалось выше, TDR - файлы  можно конвертировать в DF-ISE фай-лы с помощью tdx утилиты.\n",
    "\n",
    "\tНаходясь в каталоге /Sharp, наберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_msh.tdr sharp_msh \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_msh.grd в текстовом формате.\n",
    "\tНаберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_des.tdr sharp_des \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_des.dat в текстовом формате.\n",
    "\n",
    "Итак, в каталоге /Sharp, появились файлы sharp_msh.grd и sharp_des.dat.\n",
    "\n",
    "Теперь запускаем утилиту DFISETOOLS командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat\n",
    "\n",
    "Появляется приглашение ввести координаты (x,y) начальной и конечной точки линии разреза.\n",
    "\n",
    "1st point of line?\n",
    "     x =  0.0\n",
    "     y = -1.0\n",
    "2nd point of line?\n",
    "     x = -1.5\n",
    "     y =  1.0\n",
    "\n",
    "В результате в папке …\\Sharp появляется файл sharp_des_plt.plt. \n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2d structure version 1\n",
    "\n",
    "There is no light in this structure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [],
   "source": [
    "FILENAMES = ['v1_ivcurve.csv', 'v2_ivcurve.csv', 'v3_ivcurve.csv']\n",
    "INTENSITY = [['DCR'], ['DCR'], ['1000', '100', '10', 'DCR']]\n",
    "STRUCTURE_NAMES = ['2 lvls sharp', '3 lvls sharp', '3 lvls smooth']\n",
    "\n",
    "input_dict = {}\n",
    "for file_name in FILENAMES:\n",
    "    input_dict[file_name] = {}\n",
    "    plot_cnt = 0\n",
    "    plot_type = 'none'\n",
    "    \n",
    "    with open (file_name) as file:\n",
    "        for line in file:\n",
    "            line_red = line.strip().split(',')\n",
    "            if line_red == ['\"x', '\"\"y\"\"\"'] or line_red == ['\"x\"', '\"y\"']:\n",
    "                plot_type = INTENSITY[FILENAMES.index(file_name)][plot_cnt]\n",
    "                input_dict[file_name][plot_type] = []\n",
    "                input_dict[file_name][plot_type].append(['x', 'y'])\n",
    "                plot_cnt += 1\n",
    "            elif line_red != ['']:\n",
    "                input_dict[file_name][plot_type].append([float(el) for el in line_red])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Compare the I-V curves for DCR for different SPAD structures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_type = 'DCR'\n",
    "x_field_dict = {}\n",
    "y_field_dict = {}\n",
    "\n",
    "for file_name in FILENAMES:\n",
    "    x_field_dict[file_name] = []\n",
    "    y_field_dict[file_name] = []\n",
    "    xy_list = input_dict[file_name][plot_type]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            x_field_dict[file_name].append(el[0])\n",
    "            y_field_dict[file_name].append(el[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    wdth = 2.5\n",
    "    if i < 2:\n",
    "        plt.plot(x_field_dict[file_name], np.log10(- np.array(y_field_dict[file_name]) / 160), label = STRUCTURE_NAMES[i], linewidth = wdth)\n",
    "    else:\n",
    "        plt.plot(x_field_dict[file_name], np.log10(- np.array(y_field_dict[file_name])), label = STRUCTURE_NAMES[i], linewidth = wdth)\n",
    "\n",
    "plt.grid(True)\n",
    "plt.xlabel('V, V')\n",
    "plt.ylabel('I, A')\n",
    "plt.title('I-V curves for different structures')\n",
    "plt.legend(fontsize=14, loc='upper right')\n",
    "plt.ylim([-21, -7])\n",
    "plt.savefig('ivcurves_dcr.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    wdth = 8\n",
    "    if i < 2:\n",
    "        plt.plot(x_field_dict[file_name], np.log10(- np.array(y_field_dict[file_name]) / 160), label = STRUCTURE_NAMES[i], linewidth = wdth)\n",
    "    else:\n",
    "        plt.plot(x_field_dict[file_name], np.log10(- np.array(y_field_dict[file_name])), label = STRUCTURE_NAMES[i], linewidth = wdth)\n",
    "\n",
    "plt.grid(True)\n",
    "plt.xlabel('V, V')\n",
    "plt.ylabel('I, A')\n",
    "#plt.title('I-V curves for different structures')\n",
    "#plt.legend(fontsize=14, loc='upper right')\n",
    "plt.ylim([-12, -7])\n",
    "plt.xlim([-68, -54])\n",
    "plt.savefig('ivcurves_dcr_zoom.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Compare I-V curves for v3 structure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [],
   "source": [
    "file_name = FILENAMES[2]\n",
    "x_field_dict = {}\n",
    "y_field_dict = {}\n",
    "\n",
    "for intens in INTENSITY[2]:\n",
    "    x_field_dict[intens] = []\n",
    "    y_field_dict[intens] = []\n",
    "    xy_list = input_dict[file_name][intens]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            x_field_dict[intens].append(el[0])\n",
    "            y_field_dict[intens].append(el[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "file_name = FILENAMES[2]\n",
    "wdth = 2.5\n",
    "for i in range(len(INTENSITY[2])):\n",
    "    intens = INTENSITY[2][i]\n",
    "    if intens != 'DCR':\n",
    "        plt.plot(x_field_dict[intens], np.log10(- np.array(y_field_dict[intens])), label = intens + r' $\\mu W / cm^2$', linewidth = wdth)\n",
    "    else:\n",
    "        plt.plot(x_field_dict[intens], np.log10(- np.array(y_field_dict[intens])), label = str(intens), linewidth = wdth)\n",
    "\n",
    "plt.grid(True)\n",
    "plt.xlabel('V, V')\n",
    "plt.ylabel('I, A')\n",
    "plt.title('I-V curves for 3 lvls smooth structure')\n",
    "plt.legend(fontsize=14, loc='upper right')\n",
    "plt.ylim([-21, -7])\n",
    "plt.xlim([-70, 8])\n",
    "plt.savefig('ivcurves_v3struct.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> data/v1_images/plot_figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "from matplotlib import pyplot as plt\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif')\n",
    "plt.rcParams.update({'font.size': 22})"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Help\n",
    "\n",
    "Работа с утилитой DFISETOOLS.\n",
    "\n",
    "Получить распределения физических величин в заданном сечении устройства можно с помощью утилиты DFISETOOLS. Утилита DFISETOOLS вызывается следую-щей командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat \n",
    "\n",
    "\tЗдесь входящие файлы sharp_msh.grd, sharp_des.dat являются DF-ISE файлами, или другими словами текстовыми файлами, которые можно редактировать любым тек-стовым редактором. Таким образом, утилита DFISETOOLS работает с DF-ISE файлами.\n",
    "  \n",
    "\tВ прежних версиях Sentaurus TCAD, при моделировании устройств, всегда созда-вались sharp_msh.grd, sharp_des.dat файлы, которые являются DF-ISE файлы.\n",
    "\n",
    "В настоящей версии Sentaurus TCAD, в версии G-2012.06, вместо текстовых DF-ISE файлов sharp_msh.grd, sharp_des.dat создаются бинарные TDR файлы sharp_msh.tdr, sharp_des.tdr. С этими файлами утилита DFISETOOLS работать не может.\n",
    "\n",
    "Однако, как отмечалось выше, TDR - файлы  можно конвертировать в DF-ISE фай-лы с помощью tdx утилиты.\n",
    "\n",
    "\tНаходясь в каталоге /Sharp, наберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_msh.tdr sharp_msh \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_msh.grd в текстовом формате.\n",
    "\tНаберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_des.tdr sharp_des \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_des.dat в текстовом формате.\n",
    "\n",
    "Итак, в каталоге /Sharp, появились файлы sharp_msh.grd и sharp_des.dat.\n",
    "\n",
    "Теперь запускаем утилиту DFISETOOLS командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat\n",
    "\n",
    "Появляется приглашение ввести координаты (x,y) начальной и конечной точки линии разреза.\n",
    "\n",
    "1st point of line?\n",
    "     x =  0.0\n",
    "     y = -1.0\n",
    "2nd point of line?\n",
    "     x = -1.5\n",
    "     y =  1.0\n",
    "\n",
    "В результате в папке …\\Sharp появляется файл sharp_des_plt.plt. \n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2d structure version 1\n",
    "\n",
    "There is no light in this structure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "FILENAMES = ['x8_230.csv', 'x98_230.csv', 'x102_230.csv', 'x12_230.csv']\n",
    "X_SLICES = [8, 9.8, 10.2, 12]\n",
    "\n",
    "input_dict = {}\n",
    "for file_name in FILENAMES:\n",
    "    input_dict[file_name] = {}\n",
    "    plot_cnt = 0\n",
    "    plot_type = 'none'\n",
    "    \n",
    "    with open (file_name) as file:\n",
    "        for line in file:\n",
    "            line_red = line.strip().split(',')\n",
    "            if line_red == ['\"x', '\"\"y\"\"\"'] or line_red == ['\"x\"', '\"y\"']:\n",
    "                if plot_cnt == 0:\n",
    "                    plot_type = 'field'\n",
    "                    input_dict[file_name][plot_type] = []\n",
    "                    input_dict[file_name][plot_type].append(['x', 'y'])\n",
    "                    plot_cnt += 1\n",
    "                elif plot_cnt == 1:\n",
    "                    plot_type = 'impion'\n",
    "                    input_dict[file_name][plot_type] = []\n",
    "                    input_dict[file_name][plot_type].append(['x', 'y'])\n",
    "                    plot_cnt += 1\n",
    "            elif line_red != ['']:\n",
    "                input_dict[file_name][plot_type].append([float(el) for el in line_red])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_type = 'field'\n",
    "x_field_dict = {}\n",
    "y_field_dict = {}\n",
    "\n",
    "left_bnd = 2.5\n",
    "right_bnd = 4.25\n",
    "\n",
    "for file_name in FILENAMES:\n",
    "    x_field_dict[file_name] = []\n",
    "    y_field_dict[file_name] = []\n",
    "    xy_list = input_dict[file_name][plot_type]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            if el[0] >= left_bnd and el[0] <= right_bnd:\n",
    "                x_field_dict[file_name].append(el[0])\n",
    "                y_field_dict[file_name].append(el[1])\n",
    "                \n",
    "plot_type = 'impion'\n",
    "x_impion_dict = {}\n",
    "y_impion_dict = {}\n",
    "\n",
    "for file_name in FILENAMES:\n",
    "    x_impion_dict[file_name] = []\n",
    "    y_impion_dict[file_name] = []\n",
    "    xy_list = input_dict[file_name][plot_type]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            if el[0] >= left_bnd and el[0] <= right_bnd:\n",
    "                x_impion_dict[file_name].append(el[0])\n",
    "                y_impion_dict[file_name].append(el[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    x_slice = X_SLICES[i]\n",
    "    plt.plot(x_field_dict[file_name], y_field_dict[file_name], label = 'x = ' + str(x_slice) + r' $\\mu m$')\n",
    "\n",
    "y_c = 2.75\n",
    "y_l = 2.96   \n",
    "y_r = 3.76\n",
    "y_r1 = 4.16\n",
    "alpha = 0.7\n",
    "\n",
    "plt.axvline(y_c, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_l, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r1, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "\n",
    "plt.grid(True)\n",
    "plt.xlabel(r'y, $\\mu m$')\n",
    "plt.ylabel('Electric field, V/cm')\n",
    "plt.title('Electric field dependence')\n",
    "plt.legend(fontsize=14, loc='lower center')\n",
    "#plt.ylim([0, 900000])\n",
    "plt.savefig('v1_elf_230_py.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    x_slice = X_SLICES[i]\n",
    "    plt.plot(x_impion_dict[file_name], np.log10(np.array(y_impion_dict[file_name]) + 1), label = 'x = ' + str(x_slice) + r' $\\mu m$')\n",
    "\n",
    "y_c = 2.75\n",
    "y_l = 2.96   \n",
    "y_r = 3.76\n",
    "y_r1 = 4.16\n",
    "alpha = 0.7\n",
    "\n",
    "plt.axvline(y_c, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_l, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r1, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "    \n",
    "plt.grid(True)\n",
    "plt.xlabel(r'y, $\\mu m$')\n",
    "plt.ylabel(r'$\\log_{10}$ Impact ionization, $cm^{-3}$')\n",
    "plt.title('Impact ionization dependence')\n",
    "plt.legend(fontsize=14, loc='lower center')\n",
    "#plt.ylim([0, 21])\n",
    "plt.savefig('v1_impion_230_py.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> data/v1_images_red/plot_figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "from matplotlib import pyplot as plt\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif')\n",
    "plt.rcParams.update({'font.size': 22})"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Help\n",
    "\n",
    "Работа с утилитой DFISETOOLS.\n",
    "\n",
    "Получить распределения физических величин в заданном сечении устройства можно с помощью утилиты DFISETOOLS. Утилита DFISETOOLS вызывается следую-щей командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat \n",
    "\n",
    "\tЗдесь входящие файлы sharp_msh.grd, sharp_des.dat являются DF-ISE файлами, или другими словами текстовыми файлами, которые можно редактировать любым тек-стовым редактором. Таким образом, утилита DFISETOOLS работает с DF-ISE файлами.\n",
    "  \n",
    "\tВ прежних версиях Sentaurus TCAD, при моделировании устройств, всегда созда-вались sharp_msh.grd, sharp_des.dat файлы, которые являются DF-ISE файлы.\n",
    "\n",
    "В настоящей версии Sentaurus TCAD, в версии G-2012.06, вместо текстовых DF-ISE файлов sharp_msh.grd, sharp_des.dat создаются бинарные TDR файлы sharp_msh.tdr, sharp_des.tdr. С этими файлами утилита DFISETOOLS работать не может.\n",
    "\n",
    "Однако, как отмечалось выше, TDR - файлы  можно конвертировать в DF-ISE фай-лы с помощью tdx утилиты.\n",
    "\n",
    "\tНаходясь в каталоге /Sharp, наберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_msh.tdr sharp_msh \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_msh.grd в текстовом формате.\n",
    "\tНаберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_des.tdr sharp_des \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_des.dat в текстовом формате.\n",
    "\n",
    "Итак, в каталоге /Sharp, появились файлы sharp_msh.grd и sharp_des.dat.\n",
    "\n",
    "Теперь запускаем утилиту DFISETOOLS командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat\n",
    "\n",
    "Появляется приглашение ввести координаты (x,y) начальной и конечной точки линии разреза.\n",
    "\n",
    "1st point of line?\n",
    "     x =  0.0\n",
    "     y = -1.0\n",
    "2nd point of line?\n",
    "     x = -1.5\n",
    "     y =  1.0\n",
    "\n",
    "В результате в папке …\\Sharp появляется файл sharp_des_plt.plt. \n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2d structure version 1\n",
    "\n",
    "There is no light in this structure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "FILENAMES = ['x8_230.csv', 'x98_230.csv', 'x102_230.csv', 'x12_230.csv']\n",
    "X_SLICES = [8, 9.8, 10.2, 12]\n",
    "\n",
    "input_dict = {}\n",
    "for file_name in FILENAMES:\n",
    "    input_dict[file_name] = {}\n",
    "    plot_cnt = 0\n",
    "    plot_type = 'none'\n",
    "    \n",
    "    with open (file_name) as file:\n",
    "        for line in file:\n",
    "            line_red = line.strip().split(',')\n",
    "            if line_red == ['\"x', '\"\"y\"\"\"'] or line_red == ['\"x\"', '\"y\"']:\n",
    "                if plot_cnt == 0:\n",
    "                    plot_type = 'field'\n",
    "                    input_dict[file_name][plot_type] = []\n",
    "                    input_dict[file_name][plot_type].append(['x', 'y'])\n",
    "                    plot_cnt += 1\n",
    "                elif plot_cnt == 1:\n",
    "                    plot_type = 'impion'\n",
    "                    input_dict[file_name][plot_type] = []\n",
    "                    input_dict[file_name][plot_type].append(['x', 'y'])\n",
    "                    plot_cnt += 1\n",
    "            elif line_red != ['']:\n",
    "                input_dict[file_name][plot_type].append([float(el) for el in line_red])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_type = 'field'\n",
    "x_field_dict = {}\n",
    "y_field_dict = {}\n",
    "\n",
    "left_bnd = 2.5\n",
    "right_bnd = 5.1\n",
    "\n",
    "for file_name in FILENAMES:\n",
    "    x_field_dict[file_name] = []\n",
    "    y_field_dict[file_name] = []\n",
    "    xy_list = input_dict[file_name][plot_type]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            if el[0] >= left_bnd and el[0] <= right_bnd:\n",
    "                x_field_dict[file_name].append(el[0])\n",
    "                y_field_dict[file_name].append(el[1])\n",
    "                \n",
    "plot_type = 'impion'\n",
    "x_impion_dict = {}\n",
    "y_impion_dict = {}\n",
    "\n",
    "for file_name in FILENAMES:\n",
    "    x_impion_dict[file_name] = []\n",
    "    y_impion_dict[file_name] = []\n",
    "    xy_list = input_dict[file_name][plot_type]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            if el[0] >= left_bnd and el[0] <= right_bnd:\n",
    "                x_impion_dict[file_name].append(el[0])\n",
    "                y_impion_dict[file_name].append(el[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    x_slice = X_SLICES[i]\n",
    "    plt.plot(x_field_dict[file_name], y_field_dict[file_name], label = 'x = ' + str(x_slice) + r' $\\mu m$')\n",
    "\n",
    "y_c = 2.75\n",
    "y_l = 2.96   \n",
    "y_r = 3.76\n",
    "y_r1 = 4.36\n",
    "alpha = 0.7\n",
    "\n",
    "plt.axvline(y_c, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_l, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r1, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "\n",
    "plt.grid(True)\n",
    "plt.xlabel(r'y, $\\mu m$')\n",
    "plt.ylabel('Electric field, V/cm')\n",
    "plt.title('Electric field dependence')\n",
    "plt.legend(fontsize=14, loc='upper right')\n",
    "#plt.ylim([0, 900000])\n",
    "plt.savefig('v1_elf_230_py.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    x_slice = X_SLICES[i]\n",
    "    plt.plot(x_impion_dict[file_name], np.log10(np.array(y_impion_dict[file_name]) + 1), label = 'x = ' + str(x_slice) + r' $\\mu m$')\n",
    "\n",
    "y_c = 2.75\n",
    "y_l = 2.96   \n",
    "y_r = 3.76\n",
    "y_r1 = 4.36\n",
    "alpha = 0.7\n",
    "\n",
    "plt.axvline(y_c, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_l, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r1, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "    \n",
    "plt.grid(True)\n",
    "plt.xlabel(r'y, $\\mu m$')\n",
    "plt.ylabel(r'$\\log_{10}$ Impact ionization, $cm^{-3}$')\n",
    "plt.title('Impact ionization dependence')\n",
    "plt.legend(fontsize=14, loc='upper right')\n",
    "#plt.ylim([0, 21])\n",
    "plt.savefig('v1_impion_230_py.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> data/v2_images/plot_figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "from matplotlib import pyplot as plt\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif')\n",
    "plt.rcParams.update({'font.size': 22})"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Help\n",
    "\n",
    "Работа с утилитой DFISETOOLS.\n",
    "\n",
    "Получить распределения физических величин в заданном сечении устройства можно с помощью утилиты DFISETOOLS. Утилита DFISETOOLS вызывается следую-щей командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat \n",
    "\n",
    "\tЗдесь входящие файлы sharp_msh.grd, sharp_des.dat являются DF-ISE файлами, или другими словами текстовыми файлами, которые можно редактировать любым тек-стовым редактором. Таким образом, утилита DFISETOOLS работает с DF-ISE файлами.\n",
    "  \n",
    "\tВ прежних версиях Sentaurus TCAD, при моделировании устройств, всегда созда-вались sharp_msh.grd, sharp_des.dat файлы, которые являются DF-ISE файлы.\n",
    "\n",
    "В настоящей версии Sentaurus TCAD, в версии G-2012.06, вместо текстовых DF-ISE файлов sharp_msh.grd, sharp_des.dat создаются бинарные TDR файлы sharp_msh.tdr, sharp_des.tdr. С этими файлами утилита DFISETOOLS работать не может.\n",
    "\n",
    "Однако, как отмечалось выше, TDR - файлы  можно конвертировать в DF-ISE фай-лы с помощью tdx утилиты.\n",
    "\n",
    "\tНаходясь в каталоге /Sharp, наберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_msh.tdr sharp_msh \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_msh.grd в текстовом формате.\n",
    "\tНаберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_des.tdr sharp_des \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_des.dat в текстовом формате.\n",
    "\n",
    "Итак, в каталоге /Sharp, появились файлы sharp_msh.grd и sharp_des.dat.\n",
    "\n",
    "Теперь запускаем утилиту DFISETOOLS командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat\n",
    "\n",
    "Появляется приглашение ввести координаты (x,y) начальной и конечной точки линии разреза.\n",
    "\n",
    "1st point of line?\n",
    "     x =  0.0\n",
    "     y = -1.0\n",
    "2nd point of line?\n",
    "     x = -1.5\n",
    "     y =  1.0\n",
    "\n",
    "В результате в папке …\\Sharp появляется файл sharp_des_plt.plt. \n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2d structure version 1\n",
    "\n",
    "There is no light in this structure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "FILENAMES = ['x2_230.csv', 'x48_230.csv', 'x52_230.csv', 'x8_230.csv', 'x98_230.csv', 'x102_230.csv', 'x12_230.csv']\n",
    "X_SLICES = [2, 4.8, 5.2, 8, 9.8, 10.2, 12]\n",
    "\n",
    "input_dict = {}\n",
    "for file_name in FILENAMES:\n",
    "    input_dict[file_name] = {}\n",
    "    plot_cnt = 0\n",
    "    plot_type = 'none'\n",
    "    \n",
    "    with open (file_name) as file:\n",
    "        for line in file:\n",
    "            line_red = line.strip().split(',')\n",
    "            if line_red == ['\"x', '\"\"y\"\"\"'] or line_red == ['\"x\"', '\"y\"']:\n",
    "                if plot_cnt == 0:\n",
    "                    plot_type = 'field'\n",
    "                    input_dict[file_name][plot_type] = []\n",
    "                    input_dict[file_name][plot_type].append(['x', 'y'])\n",
    "                    plot_cnt += 1\n",
    "                elif plot_cnt == 1:\n",
    "                    plot_type = 'impion'\n",
    "                    input_dict[file_name][plot_type] = []\n",
    "                    input_dict[file_name][plot_type].append(['x', 'y'])\n",
    "                    plot_cnt += 1\n",
    "            elif line_red != ['']:\n",
    "                input_dict[file_name][plot_type].append([float(el) for el in line_red])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_type = 'field'\n",
    "x_field_dict = {}\n",
    "y_field_dict = {}\n",
    "\n",
    "left_bnd = 2.5\n",
    "right_bnd = 5.1\n",
    "\n",
    "for file_name in FILENAMES:\n",
    "    x_field_dict[file_name] = []\n",
    "    y_field_dict[file_name] = []\n",
    "    xy_list = input_dict[file_name][plot_type]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            if el[0] >= left_bnd and el[0] <= right_bnd:\n",
    "                x_field_dict[file_name].append(el[0])\n",
    "                y_field_dict[file_name].append(el[1])\n",
    "                \n",
    "plot_type = 'impion'\n",
    "x_impion_dict = {}\n",
    "y_impion_dict = {}\n",
    "\n",
    "for file_name in FILENAMES:\n",
    "    x_impion_dict[file_name] = []\n",
    "    y_impion_dict[file_name] = []\n",
    "    xy_list = input_dict[file_name][plot_type]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            if el[0] >= left_bnd and el[0] <= right_bnd:\n",
    "                x_impion_dict[file_name].append(el[0])\n",
    "                y_impion_dict[file_name].append(el[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    x_slice = X_SLICES[i]\n",
    "    plt.plot(x_field_dict[file_name], y_field_dict[file_name], label = 'x = ' + str(x_slice) + r' $\\mu m$')\n",
    "\n",
    "y_c = 2.75\n",
    "y_l = 2.96   \n",
    "y_r = 3.76\n",
    "y_r1 = 4.36\n",
    "y_r2 = 4.96\n",
    "alpha = 0.7\n",
    "\n",
    "plt.axvline(y_c, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_l, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r1, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r2, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "\n",
    "plt.grid(True)\n",
    "plt.xlabel(r'y, $\\mu m$')\n",
    "plt.ylabel('Electric field, V/cm')\n",
    "plt.title('Electric field dependence')\n",
    "plt.legend(fontsize=14, loc='upper right')\n",
    "plt.xlim([2.5, 6])\n",
    "plt.savefig('v2_elf_230_py.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    x_slice = X_SLICES[i]\n",
    "    plt.plot(x_impion_dict[file_name], np.log10(np.array(y_impion_dict[file_name]) + 1), label = 'x = ' + str(x_slice) + r' $\\mu m$')\n",
    "    \n",
    "y_c = 2.75\n",
    "y_l = 2.96   \n",
    "y_r = 3.76\n",
    "y_r1 = 4.36\n",
    "y_r2 = 4.96\n",
    "alpha = 0.7\n",
    "\n",
    "plt.axvline(y_c, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_l, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r1, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r2, linestyle = 'dashed', color = 'magenta', alpha = alpha)   \n",
    "    \n",
    "    \n",
    "plt.grid(True)\n",
    "plt.xlabel(r'y, $\\mu m$')\n",
    "plt.ylabel(r'$\\log_{10}$ Impact ionization, $cm^{-3}$')\n",
    "plt.title('Impact ionization dependence')\n",
    "plt.legend(fontsize=14, loc='upper right')\n",
    "plt.xlim([2.5, 6])\n",
    "plt.savefig('v2_impion_230_py.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> data/v3_image/plot_figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "from matplotlib import pyplot as plt\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif')\n",
    "plt.rcParams.update({'font.size': 22})"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Help\n",
    "\n",
    "Работа с утилитой DFISETOOLS.\n",
    "\n",
    "Получить распределения физических величин в заданном сечении устройства можно с помощью утилиты DFISETOOLS. Утилита DFISETOOLS вызывается следую-щей командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat \n",
    "\n",
    "\tЗдесь входящие файлы sharp_msh.grd, sharp_des.dat являются DF-ISE файлами, или другими словами текстовыми файлами, которые можно редактировать любым тек-стовым редактором. Таким образом, утилита DFISETOOLS работает с DF-ISE файлами.\n",
    "  \n",
    "\tВ прежних версиях Sentaurus TCAD, при моделировании устройств, всегда созда-вались sharp_msh.grd, sharp_des.dat файлы, которые являются DF-ISE файлы.\n",
    "\n",
    "В настоящей версии Sentaurus TCAD, в версии G-2012.06, вместо текстовых DF-ISE файлов sharp_msh.grd, sharp_des.dat создаются бинарные TDR файлы sharp_msh.tdr, sharp_des.tdr. С этими файлами утилита DFISETOOLS работать не может.\n",
    "\n",
    "Однако, как отмечалось выше, TDR - файлы  можно конвертировать в DF-ISE фай-лы с помощью tdx утилиты.\n",
    "\n",
    "\tНаходясь в каталоге /Sharp, наберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_msh.tdr sharp_msh \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_msh.grd в текстовом формате.\n",
    "\tНаберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_des.tdr sharp_des \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_des.dat в текстовом формате.\n",
    "\n",
    "Итак, в каталоге /Sharp, появились файлы sharp_msh.grd и sharp_des.dat.\n",
    "\n",
    "Теперь запускаем утилиту DFISETOOLS командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat\n",
    "\n",
    "Появляется приглашение ввести координаты (x,y) начальной и конечной точки линии разреза.\n",
    "\n",
    "1st point of line?\n",
    "     x =  0.0\n",
    "     y = -1.0\n",
    "2nd point of line?\n",
    "     x = -1.5\n",
    "     y =  1.0\n",
    "\n",
    "В результате в папке …\\Sharp появляется файл sharp_des_plt.plt. \n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2d structure version 1\n",
    "\n",
    "There is no light in this structure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "FILENAMES = ['x2_230.csv', 'x48_230.csv', 'x52_230.csv', 'x8_230.csv', 'x98_230.csv', 'x102_230.csv', 'x12_230.csv']\n",
    "X_SLICES = [2, 4.8, 5.2, 8, 9.8, 10.2, 12]\n",
    "\n",
    "input_dict = {}\n",
    "for file_name in FILENAMES:\n",
    "    input_dict[file_name] = {}\n",
    "    plot_cnt = 0\n",
    "    plot_type = 'none'\n",
    "    \n",
    "    with open (file_name) as file:\n",
    "        for line in file:\n",
    "            line_red = line.strip().split(',')\n",
    "            if line_red == ['\"x', '\"\"y\"\"\"'] or line_red == ['\"x\"', '\"y\"']:\n",
    "                if plot_cnt == 0:\n",
    "                    plot_type = 'field'\n",
    "                    input_dict[file_name][plot_type] = []\n",
    "                    input_dict[file_name][plot_type].append(['x', 'y'])\n",
    "                    plot_cnt += 1\n",
    "                elif plot_cnt == 1:\n",
    "                    plot_type = 'impion'\n",
    "                    input_dict[file_name][plot_type] = []\n",
    "                    input_dict[file_name][plot_type].append(['x', 'y'])\n",
    "                    plot_cnt += 1\n",
    "            elif line_red != ['']:\n",
    "                input_dict[file_name][plot_type].append([float(el) for el in line_red])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_type = 'field'\n",
    "x_field_dict = {}\n",
    "y_field_dict = {}\n",
    "\n",
    "left_bnd = 2.5\n",
    "right_bnd = 5.1\n",
    "\n",
    "for file_name in FILENAMES:\n",
    "    x_field_dict[file_name] = []\n",
    "    y_field_dict[file_name] = []\n",
    "    xy_list = input_dict[file_name][plot_type]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            if el[0] >= left_bnd and el[0] <= right_bnd:\n",
    "                x_field_dict[file_name].append(el[0])\n",
    "                y_field_dict[file_name].append(el[1])\n",
    "                \n",
    "plot_type = 'impion'\n",
    "x_impion_dict = {}\n",
    "y_impion_dict = {}\n",
    "\n",
    "for file_name in FILENAMES:\n",
    "    x_impion_dict[file_name] = []\n",
    "    y_impion_dict[file_name] = []\n",
    "    xy_list = input_dict[file_name][plot_type]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            if el[0] >= left_bnd and el[0] <= right_bnd:\n",
    "                x_impion_dict[file_name].append(el[0])\n",
    "                y_impion_dict[file_name].append(el[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAb8AAAEyCAYAAABqPd50AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAACBd0lEQVR4nO29eXxbV533/z7avNuy7MSOs1pOujdNHKcFWkpby2XYNyeBYYZhawIz8wyzQE1meGbgGYaMDQM888xvhqQMMAtLEkNZy4CVNm2BQmM7S5ukbRpl32NZXiVrO78/7pUsO5Ity5Il2ef9eul1patzz/3ea1kfnXO+i5BSolAoFArFQsKQbQMUCoVCoZhrlPgpFAqFYsGhxE+hUCgUCw4lfgqFQqFYcCjxUygUCsWCQ4mfQqFQKBYcpmwboFAoxhFCNAJbgD7AA1gBj5RyVxbNUijmHUr8FNMihHgU7QvZru9yAy60L2fQvqBtMe8DOKWUm/TjrcA+vZ1dSikybXM6EUJ0AUgpWzJ8nq3ANinlhph9jcA+IYRLSulMoU8rKdx7/byPMS6+G6Y+Ijt95gML9bpzHTXtqZgWKWWH/g/rRPsH3iSlbJFSbtIfLVLKDVLKSmADmjDaY473AM1A51zbLoRoT0M3diYKe9oRQtiBncCmBE3cqfSb6r2XUvbqx7lSOe9c9ZkPLNTrznWU+ClmQuSf15OogZTShfaPbp203wMcyJBdUzFr0ZJSNkgpG9JhzBQ06uea8AUppeyVUlbqX6Apkeq9149L+bxz1Wc+sFCvO5dR4qdIO/o/+oyn6DJEY7YNSBIbamSgUMwZSvwUmaJHX2/KGkIIBxmerlQoFPmJEj9FWhBCtE7aNWHdb67R19D2Zuv8CoUit1Henop0sZEYp4oUPRNb0QTTg7Zm2CCl3JagbSOwDTgJVOm7d0spe3WvyRY0JxGrECJWBA9IKTtixNGq29ugH2fVr2WnlNIphOhhGk/JqWxJ8pojnrT2SbZa9f02YIeUsiPB8Unds2nssANtQE/MuWfloJRKn9Ndz6S/m01KWakfs1FvYkf/G8/iHFbGPWQj54jMIliBBuBkonNk6Lpna1PSn9F0faZyHimleqhHUg+gHZBoQhC73w70JHF8q/aRS9j33jjtTwLWSfsfRftimby/FWiMeb010fn0961oX6Qn9WPt+n4ZsUVvs3MKu5OyJYl7sxXoj7Pfrtvz6Czv2VT33pHgGh4FupL526ajz2SvJ+bvJvX7NvkcXUDXbD5nsX93/Vock47pB7Zm4bpTsSnpz+hMPlP5/si6AeqRPw/Gxa9L//LZq/9TyWS+IBN9Aev/yP3x/rn0/ttjXjfq57tBWCJ2xbyeUvxi2kz40tDPYU3C7qRtSeLexBU//b1+JonfTO7ZNNdg1ftxJDj3yWT+trPtM4Xr2TrFvbcS5wdDqvdscj/6ezvjXMNcXPdMbZrJ/8uMbMn3h1rzU6TCNqnH+KGFNbTNsr+dQLfUvEQnsxvtiy5CO+CS8acUbaQWD2cFuiMvpBZeEM+WyWTClnjE62cm92wq2mHKaepUvHZT6TOl64l37/U+dgHtk5yuUr1n8ez1MCmchzm87hnalOxnNF2fqbxAiZ9iVkgpPVJbZ0jJTV//crKTOAbKxcR/6KZE55JaoH1KaxMJvhymIyO2TEcK92wqHKQ/LGVGfab5eiJ06dumNJwj3t+4D008YpnL607WpqQ+oxn6G+Q0yuFFkS5u+AcTQrRKKadzmoh4hNp1h5N4xP6DWuOda67Jsi1J37Mk+0q3+M20z3ReT4TI36VRtyXlcyQ5CwBzeN3J2DTDz2gm/gY5jRI/RVqQUsab+pzgAZoAj749IKdJ3iyl9Agh4MZft0kjhLDG+eKY/Hpa0mHLLPDo22nvWZ7g0beZuB7PpG0u3TOPvs2ITTP8jGbUllxETXsqsoocT+dVNWXDcWYbP7h5FsdOJiuxjCncs6nwkH4Bn1Gfab6eCJG/iyuD55iMh+xf92SS+ozOkS05hRI/RUbQ44r6kmzuRPNim6qv2LYJ/5kntY2HNUmbkmG2tsz23Mnes+n6SbedqfSZruuJ0AI3OJ+k+xyTyYXrjtd/sp/RTNuSUyjxU2SK7SS/HrYNba0h0T/plpjnbWiB64nWJWLbuiC69pEJZmJLupnJPZuKNr2fRF9sjhlbllqfKV1PvHPof++t3LhGla57log5u+4Z2pTsZzTTtuQUSvwUM8E6aXsDQgirXkaolSTFT59y2QZ0TRYq/Z92Z0xbD9qv+rbJXzJx2jrRpqKm+gK3kuRocLJtM7ElCaayw8ak6aiZ3LOp0PvZhFZvbgJ6HUcX2hdiItvS0ucsrife33Yf0Dl57SqFc9j096zcyA3Tg3N03TO1yUPy/y9p+UzlC0IPYFQoEhJTzDbyz+PiRpfoSM07a8y+Sn3R3YoWEN/EuPeZc3IoQEwKJg9aQDDAnniebTEppDyMT692ykklgfQ+23V7+4Bduk2R+nmxNrnQahV69GPj2d0++Us1WVvikcCOTill26T77kGLRdwW2+909yyFe9+DFvtlR4+VQ1sndce79mmubcZ9JvsZiHwZSylFTFo60NJ8dU3lZTybeybGC9NGPuu9aGnCOuL0n7brToNNSX9GZ/J/mM8o8VMoFHlHrPhl2xZFfqKmPRUKhUKx4FDip1AoFIoFhxI/hUKRj1izbYAiv1Hip1Ao8gYhhF0I0YUWSoMQ4qTuXaxQzAjl8JJjVFdXy1WrVmWm8wv6dmnm+hsZGaGkpCRNJ5iHpPtvMImcuP8ZvsacQX3+c4qenp7rUspFybZXuT1zjFWrVtHd3T19w1TYrm93ZK6//fv388ADD6TpBPOQdP8NJpET9z/D15gzqM9/TiGEODOT9mraU6FQKBQLDjXyW0ikOznRvEp2NEcshHu2EK4RFs51zlOU+C0k1uV4fwuBddk2YA5Yl20D5oh12TZAMRvUtOdCIpLAK1f7WwgshHu2EK4RFs51zlOU+C0kHiNOyt0c6m8hsBDu2UK4Rlg41zlPUdOeCoUiLxkcHOTq1asEAoHsGPA2fXt8fFdFRQXHjx+P21yROmazmcWLF1NeXp62PpX4KRSKvGNwcJArV66wdOlSioqKECIL+a3P69tl47uGhoYoKyube1vmMVJKvF4vFy5ogZXpEkA17alQzCEB/xiTE0uc7Hke79BglizKT65evcrSpUspLi7OjvAp5gwhBMXFxSxdupSrV6+mrV818lMo5oi+8+c4+fPfsbjezkq5Hlfv87z062d46ddPU79uA+/e/rlsm5g3BAIBioqKsm2GYg4pKipK6xS3Er+FxAdyvL95zov7u3CtfJ6jYTD/dRFXXCei740OzqOR3xx9LrI+4ruhbroik6T7762mPRcSt+qPXO1vHuMdHuLYM09ifWAJi9/UwPWzp7h3yx9G3y+xWrNnXLpZKJ+LIv2hyEvUyG8hEXFCS9cXU7r7m8f8Zs+38Q4Ncu/aP2TRynr8H/0TCoqLsRQV89S3dlK5ZB5lgV4onwuvvlUCmJeokd9C4j/1R672N08ZuHqFI87/4c6HHmbxM3bEfwkKiosBuONBBwAllbZsmpheFsrnok9/5Ci9vb10dHTQ0dHBpk2b8Hg82TYpp1AjP4Uiw/z2B99DGASvec974YvZtkaxEPB4PHR3d/Poo48C0NnZSXNzMz09PVm2LHdQIz+FIoP0X77I0af3cZfjTZTZqrNtjmKB0N3dTXv7eI1fh8NBb2+vGv3FoMRPocggPT/9IQajkY3vaM22KYoFhMPhYO/evdHXLpeWhNQ6nxyrZoma9lQoMsTA1Su8uL+LW+97gNL5tKaXg3zuJ0c5dnFuw0VuKy/n715/e9LtOzs72bFjBzabja6uLnbt2kV7ezttbW1s3bo17fY1NjZGn+/evTs6BZqIjo4OHA5H9LiWlha6urrweDw4nU4OHDjAli1bcLvduFwu7HY7NpsNt9tNb28vra2t2O32tF9Hpsg58RNCWNFqJPcxHkmzQ0rpmdRmK1pOdRvQIKVsS9BXzrabcx7J8f7mGb/e/V8IYeB1m94/vnMh3LOFcI2geXkuSr55a2srDoeD5ubm6PTjyZMnE7b3eDzs2LEj4fsADQ0N0wqnx+Oht7eXrq6uKdvt3r17Ql+R0WJ3dzetra088sgjbNmyBYfDgcvloqWlhZ6eHhobG3G5XHR2dk4rsLlETomfEMIO7AS2SSld+r5WNDGMFY+9k9rYhRBdUsqWSV3meru5Jd0/yvLnR96c03/pAi8/9yzrf++tlFXFrPUthHuWhWv8u7clPwLLJlarlfb2dpqbmydMS07Vdra0tbVNK3wRMY5MizqdThwOzRM5InZNTU3RUWFkpBdp39PTw6ZNm2Zt61ySU+KHJhptEdHQ2UJM1SwhxFbAFdtGSukSQiCEaJVSduZDu6xwSN+uy9H+5hFPfWsXJksBTW97z8Q3DunbdXNs0FxySN+uy6INc8Govi2e2WF2ux273T7tSCkdI7+Ojo6ogHo8noRrfrFiB7B3715aWlomvB/7uqura4LYOZ1Odu7cOaWtuUbOiJ8+wkNK6YzdL6Wc/HNiE5pITqYL2AZ05km7uWe3vl2Xo/3NEy6+8hKnDvXw+t//4I1rfQvhni2EawRw69sZiF9kCjIiLo2NjRNEJ5bZjvw6OzsnjM727NmTUCi7urrYsGFD9PWePXtob2+PimJXVxfbt2+Pvh8rdr29vTgcjmh4RaLryTVyydtzG9CdRDsH8esnu4CmPGqnmIeEQyGc//6vlFTauKvlzdk2R5FD7Nq1a4LAtLS0sGnTJjo6OtJ+LpfLxaZNm2hoaECfdZpSSLu7u+np6cHpdNLZ2cn27dtxOp1RBxaPxxOd8ox9DppIW63WG0aPuU7GRn5CiHIp5Uzcr5qALiGEA23VwK1vd0WcXXRHEhj/zRWLB7DmQzvF/OXYM09y7bSLt/3Fp6NZXBQKgK1bt04YeT366KMZcxCx2+03lM5KRGS9b6ppy9g1Q6vVOmG90m63p2Vtcq7J5LTnY2jrdcliRfPudEemPnUx6RFCbNAFcFp/cf2YnG4X67mqmD+MePp5+tvfpHb1Tay5595sm6NQJEW+jdjSRcriJ4T4KJDIe9GKNv2XbF8R/zC7lLI3sl9K6RFCOLnR23NeoTvJbAWoqalh//79GTlP/dl6AE7tP5Wx/oaHhzNmf65zZv8vGRsZxrbhdTz99NNx20y+Z6GAH9Bc3kfScN9y4f6n+3MWj4qKCoaGhjLWfzJY/BYA/EP+6L5QKJR1u2bKr3/9a9797nfnhd0+ny9tn++UxE8I8Y9AI9BL/NSu1cxsfSsyTXggzns9QDvzWPyklLuAXQBNTU3ygQceyMyJ1miblUtXZqy//fv3kzH7c5jTh3roOX6EDW95Bw+8e4psLpPumd/n5dDX/5mGhgY2puG+5cT9T/fnLA7Hjx+nrKwsY/0nRYG+sRREdw0NDWXfrhnyla98JdsmJE1hYSHr169PS1+pjvz6pJQPT9VACFGRbGf6CA/iO4q4GV8ri7eWlqivnG03baNMke6qOfOoCs9s8Pu8OL/xb9iWLue+9/7R1I0Xwj1bCNcIYMm2AYrZkKq3Z+K0BDpSyo/NsM9INpTJRPfpwuEhfhitXX8v59tljef1R672l4dIKXF+/V8ZuHoFx0c+jskyzTfiQrhnC+EaAUb0hyIvSXXkVzVdAyHEQ1LKJ2fQZy/QkOC92BFhN/FFsgFw5lG7uedxfXt3jvaXhxx75kmOP/sUr9v0fpbfvnb6AxbCPVsI1wjQr29LsmqFIkVSGvlJKR8TQnxUCPGQEKI8QbOZrtHtJr6TTAsTA8P3Et/RxsF4eG0+tFPkOX3nz7Hv3/+NZbfdwT3v3pxtcxQKxQxISfyEEKuAzWgjmX4hRGjSI8wMvD0B9LRf7kimF/08jUBjbFJo3TnEHuMhGmnnjk0dluvtFPmN3zvKj//pHzAVFPDm//VJDAZjtk1SKBQzINVpzw70PJzEX8cSwJ6ZdiqlbBFCtAshNsbsizcV2gxsF0JE1h4bEiSNzvV2ijxEhsM88S9fpv/SRVo/8/eqSK1CkYekKn4HpJSPTdVACDF1RtYEJFP6R3csyft2ivzkV9/7T052/5YHP7iVFXfclW1zcp7zQ+fZd3Yft9hu4Z4l92TbHIUCSF384oUkTEBK+f0U+1Zkir/K8f7ygCPO/+H5H3Wy1vF7rP+9t828g4Vwz2Ku8beXfsufOP8Ef9hPfUU9P37nj7NnV7qpybYBybNt27Yp05e5XC6cTic2mw2Xy8XWrVvnfdX3VEMdPPq6X0KEEJ9MsW9FpqjWH7naX47jOniAfd/4N+rXbaD5wx8nmbjOG1gI90y/xucuPscnnvwEK8pXsHbRWsIynG3L0otZf+Q4vb297Nq1a8o2nZ2dbN26ldbWVh599NFpSynNB1IVPwm0CiH+Tff6fPekx0fRqjQocoln9Ueu9pfDnDrYzY+/9A9Ur1jFm//sUxiMKTq4LIR79iwc/eFR/nTfn1JXWsfOlp0sLVmKIIUfC7nMkP7IcVwu17SjuMnFbiPJruczqU57dqJlXXEBG+O8bwXqU+xbkSme0Levz9H+cpRTh3r40T/9A1XLVtL6mc9TWFKaemcL4J5d2nOJ3576LTUfruEbb/wGlYWV2TYpMwzo2xzOZhap6ffII49M27alpYW9e/fS3d2dd1XZUyHlNT8p5ZS5O4UQM/b2VChyjVMHu/nRlz6PbdkKWv/35ykqzeFvuhzg6uhVnjr3FGWWMr731u9RbkkUBpxmfv5puPzC3JwrQumd8Np/TLp5Z2cnO3bswGaz0dXVxa5du2hvb6etrW3Kauyp4nK5ovX4piNSzLa+vp7t27dPW2qpo6MDh8MRrevX0tJCV1cXHo8Hp9PJgQMH2LJlC263O2qHzWbD7XbT29tLa2tr0rZlilTFb/qfEcrbUZHnHH16H7/c+c9UL1+lhC9J/uG3/8D60Hp+r/735k748oTW1lYcDgfNzc3RacWTJxNnivR4PNOuvTU0NCQUzojIJIPT6aS9vR2Xy8W2bdqK1VQCuHv37gnndbk0H8ju7u7oSHPLli04HA5cLhctLS309PTQ2NiIy+Wis7MzY7UMkyUl8ZNSHkz0nhBinZTykJQyc/VMFIoMIqXkuc7v8Fznd1lxx1re9pd/PbupzgXCvrP7ePLck3y45sPYCqctbZle3pT8CCxtnJ/5IVarlfb2dpqbmycUhJ2qbSrMpEafy+Wit7c3KkYOh4MNGzYk9PiMCHfkvdhzRcSuqakpOiqMiHCkfU9PT05Mq6Za0qgczaHlH4FtUsqvx7w9IIT4pJTyS+kwUKGYS4KBAL/c+c8cf/Ypbn+Dg5atf4LRlAcufVnGG/TS8XwHq62ruaP6jmybk9PY7Xbsdvu0o5/Zjvz27BlfefJ4POzatQuHw3HDdONkobTb7WzduhW32x1X/Ca337t3Ly0tLRPej33d1dU1QeycTueUYRdzRarTnpullF8UQvSiJXKOoo/4viSEeLeU8geztlCRPrbneH9ZZvD6VX761XYunXiZe7f8Ife8a3Nq4QxTMc/uWYRvvfgtLo5c5Btv/AbGBxdIqrclMz/E4/HQ29sbFYzGxsaEI7TZjPwm97lt27YbpiltNhtWqxWHw0FnZ2d0pBYh0ZpcZH0wwp49e2hvb4+KYldXF9u3j3/QY8Wut7cXh8OBx+Ohu7s7qxXkUw11EABSyn1SyoHpGityhHL9kav9ZZFTB7v5r7ZP0Hf+LG/7i0/zmndvSb/wwby6ZxEuDF/g31/8d35v1e+xsXbjvLzGuBj1R5Ls2rVrgmi0tLSwadMmOjo60m+bjsfjifbf1tYWXZtra2uLjgwjI9GOjg46OzvZtWtXdN0vHt3d3fT09OB0Ouns7GT79u04nc6oWHo8nqiQxj4HTdCtVuuMpmUzhpRyxg/go0m0+WQqfS/0x4YNG2TGcOqPDPb31FNPpfEEmScUDMpnvvMt+aXNb5H/8ck/kX0Xzmf2hJPu2Zh3VH5p81vk8z/+flq6z8b9//Mn/1xu/O+N8tLwJW1HnM/Fp/Z/Sr71B29N2zmPHTuWtr5SZkB/xDA4OJgVU+aK/v5+2djYmLXzT/V3B7rlDL5rU532XC2EWCmlPBPvTSHEOmB1in0rMkWkmmBzjvY3x1w/d4b/+devcMX1Knc+9DAPfmgbZktBZk+a5/dsMr+5+BucZ5382fo/o7akVts5z64xIYP6diGMcnVyYsSWJlIVvx1AjxBiL9DFeK5PO7AJrZzRhgTHKhRZJRQM0v3Tx3mu8ztYCot4659/mptfe1+2zco7AuEA7c+3s7xsOR+4/QPZNkcxB0Ti9+YDqYY6DAghmoBdaPF8Un9LoJU6apJSDiY6XqHIFldcr/KLnf/MtdMu1tzzOhwf+WOKK6zZNisv2f3SblwDLv7fQ/+PAmOGR8yKnCBVB5xcJNWRX6Rsz2YAIcR6fV/C+D+FIpv4Rob59e7/5vAvn6C4ooK3/+Vfs+ae12XbrLzF7XPzr4f+lXvr7uUNy96QbXMUihmTsvjFokRPkavIcJhjzz7FM9/+Jt7BQe56+E3cu/kPKSxVQeuz4Ss9X2E0OMqjGx/NjFesQpFhEoqfPpp7DPgesEtNY84DPpvj/aWZc8de4Nlvf4tLr77MktU38+5Pf5Yae5b9sD6b3dOng+cuPscPX/0hH7njI9itcWLBPjvnJmWHumwboJgNCcVPH801CSHeA3QKISTaet4eJYR5SrqXZXJ0mefKqZP86nv/yelDPZRW2njjx/+c2+9/CGFINaw1jeToPUuW0cAon3vuc6wsX8nH7vpY/EZ5fo1JkwMfJ0XqTDvtKbWK7N8XQlSgrfEpIcxXIuV03pyj/c2Svgvn+M3e7/DKc89SWFLK/X/wYda98S2ZD1+YCTl2z2bK/+39v1wYvsA33/hNCk2F8Rvl+TUmTSS9R0VWrVCkSNJrflLL5PIY8JgSwjwlUkQ1XV9K6e4vRa64XuX5H+7lled/g9lSwD3v2kLT296V9WTU4bEQ4SE/oWE/oaEA4WE/pv8sxlxVhPHNOSTISfLs+Wf5zkvf4Q9u/QOaaqeoaJYjn4uMEylkq8QvL0k51IEbhfBJIUQfsFOqnJ6KDCOl5OyLhznw4+9z5shBLEXF3P2OVja8+R0ZD12QYUl4OEBoYIzQ4BihQb/2fEDfDvoJDY4h/eEbji0/swo5GqQoz+YG+7x9/O9f/2/WVK7hzzf8ebbNUShmzay9PeMI4VYhRDdwEtithFCRTkLBAK/89td0/+Rxrp4+SXGFlfve90ese/jNFBSXzLp/KSXSGyToGSPkGdPEzDM28fXgGEzWNYPAWG7BWFGAeUkJhTdXYiy3YCi1YCyzYCizYCw14z3QN2sb5xopJX/3m79jyD/Erod3qZi+PKGtrY2GhgY2b97Mnj17sNvtCbOz9Pb24nRqqXkOHDjAY489Freiw3wiLaEOEXQh/CLwRSFEPdCqhFCRDgavX+WI8xe88OQvGB3wYKtbxsPb/oxb73sAk8WSdD/aqM1PsH+MUL+PYL+PUH9E3HyEPHFGbEaBsaIAY0UBBfUVGK0FUaGLbA0lZoRhfrr873l5D0+ff5pP3/1pbqq8KdvmKGZAW1sbbW1tbN++PaHwRSosRMordXZ20tzcTE9Pz1yaOuekVfxikVppo8lCeABok1I+manzKuYP4VAI18FuXtj3P5w62INEYm/cyLqH38Kqtevjem9GpiQ1UfPdKHL9PgjJCccYSswYrQWYFhVTuLoSY2WB9tpaqAlb6fwVtulweVx8sfuL3Lv0Xn7/lt/PtjmKGbBx48akMrJ0d3fT3t4eLXnkcDjYtGkTHo9nXo/+MiZ+scQK4VycT5GAqetiZr8/Hc/lSxx92smLT3Ux3O+mxFrJxne8h7XNv0fF4hrC3iCBS6ME3brAuX3jz/t9EIwjbpUFmOtKKLy9ClNlAcbKQkyVhRitBRgsc1d/bvgtFzHXFFNE9ZydM1UGxgb4i/1/QbGpmM/f+/nkg9kz9LnIOZZl24Dk6O3tvaFWXywOh2NCVflI2aP5LHyQhPgJIXZIKedpCU5FrjA6OMDLzz3L8Wef4sqJVykxW1l980bqH2iksqSGkMeP73sXGHa7kL7ghGNFoQmTrQBzTTGFt9o0UassjIrcXIrbfCEQCvCX+/+Ss0Nn2dWyi+qi3Bbr9ufbecn90pye8xbbLbTd3ZZ0+87OTnbs2IHNZqOrq4tdu3bR3t5OW1tbwmrss8HlcuF0OmlqaqKtrY0tW7YkFMHY/bt3756ywjxAR0cHDocjelxLSwtdXV14PB6cTmc0Abbb7cblcmG327HZbLjdbnp7e2ltbU1YLHeuSGbkt1UI8bVE5YsUecTj+vZd2e1PSkl4KMDw2atcOnQcz4kLBPq8lBjLubvwYQrq34FAwAhwKMyI6QqmygJMtkIsK8ox2XRxs2kPQ9GcTGCkhYIXrJjOFsD7s21JYqSUfO65z/H85ef5wn1f0ArUzoR0f85ylTGgH6hMrnlraysOh4Pm5mY8Hg8AJ0+eTNje4/GwY8fUw+iGhoaEwhkrYNu2baOlpWXK80XO2dvbS1dX15Ttdu/efUNleNCmUFtbW3nkkUfYsmULDocDl8tFS0sLPT09NDY24nK56OzsnFZgM00y3xqVwKeFECcBp5TyUGZNUmSM5/Vtur6Upugv7AveOC3p9jF2dZiwx4+Q2hRaKYWU0kDQGsS8qJiiJVZN3GwRcSuaV2tu5rPFGEvM2TZjSh574TF+dPJHfPyuj/O2hrfNvIN0f86SYCYjsLRxHu0HWpLiB9pUYnt7O83NzROmGqdqmyqxa3Z2uz0qUFPR1tY2rfBFhDvSd2yNv4jYNTU1RUeFkZFepH1PTw+bNm2a+QWlmWTEr01K+UUAIUSzEOJTaL93VFD7AkdKSWhwDN/v+gm5tfW2ZacNXHzmOcKjE6cmw4YQw8EBBr3XGAkOICrMVK5ZTt2G21l0mx2DJX9Gb/OZH5z4Af/v4P/jrfa38vG7Pp5tc+Yldrsdu90+7ehnNiM/p9NJW1vbjDw2Ozo6omI7lbPL5IK2e/fupaWlZcL7sa+7uromiJ3T6WTnzp1J25Upkklv9sWY5/uAfXo83xZ926u8NxcmIc8Yo4evMVh+GgwCU2UBYTMU3GRjaKyPS1de5dSJXvo85wmKAMtuu5PVza/htg3voLx6UbbNV0xi7yt7+T/P/R/urbuXz73uc6paQwaITCtGBKOxsTFhCMJsRn5NTU0Tju3s7KS1tTX62uVyYbPZogIXeT/yes+ePQmnU7u6utiwYbxW+Z49e2hvb4+KYldXF9u3j7uJxIpdb28vDocjGl6Rzarws83wghBivT4alECnlPJ0+sxT5DKh4QAAi/74LryWUc6/9CK/+5+fMfLCOQJjPixFRdSva2L9xndRv25D1tONKRLz3Ze+yxd+9wXuX3Y/X37gy1iMycdOKpIj4uASEaWWlhY2bdrE9u3b077+ZbVasdlsdHR0YLVaOXny5IRp1ra2NlpaWti6dSsul+uGaUi73Z5Q/Lq7uwFN1DweD9u3b8fpdEanOT0eT9znEbusVitOp3OCGGeDdGR4OQgcBBBCvEcI0QqclFI+PvWRijknzYk5gkOjhMwB/rPjzxm8dhUAc0kpt93/EKub7mHZ7WsxmXN7fWvOMUmkSU7fbg7572P/TfuBdh5c/iBfesOXZi98CyUBzAyrOmzdunWCoDz66KMZdfpobGxM6N0ZK4R2ux0pk/tMRtb7ppq2jF0ztFqtN5wrV6rBp3uhpRJ4L9AohOiSUr4xzf0rZsNn09eVDEncd76Cy32IorIKNrzlXSy/7Q5edJ3mwQcfTN+J5hnDb7yEuaaYYrI/7RuWYb7a+1W++eI3caxw0HF/B2ZjGn6sfHb2XeQFC7Ce3+T1vnxm1uInhFgHbAdaAQE4gRZ9fVAxTwlcHkEE4drYeTb9789H82qKUyoiJh8YDYzymV9/hq4zXWy+aTPb79mOyaCcjhRTE4nfmw+k9GkXQpQDW4FtgB04BXwareL7wFTHKrLI9/Tte2fflf/cIEXHFrGM9WlJKL1QKDxYibEiu3F+ZwfP8omnPoFrwMUnmz7JB277QHqdW9L4Octp3PrWllUr5pRcmbJMB9POWgshPhnz/CEhxG60UIcOtLW+h6WUq6WUX1TCl+Mc1h9pwHd6AMMVC3Xy1vR0uEAwXSzSgtyzxL6z+3jvz97LNe81/q353/ij2/8o/V6dafyc5TSj+kORlyQz8tsmhKhCG+lZ0QTvY2hxfkrsFig+lxtDsJSyquyvXSmmZyQwQvvz7Tz+6uPcaruVLz/wZZaV5UlySoUiAyQjfg1o05t70ArVHsysSYpcJzwagMEw3tAwi2w3Z9scxTQcvHqQ7c9u59LIJT5650f547v+OD2OLQpFHpOM+PVKKZsybokib/CfHwYgaApiLijMsjWKRIwERth5eCf/cew/WFKyhG++8Zs01iTO7q9QLCSSEb/dGbdCMTeUp6cb/7khLS6oxpC2PuMhpSQUDOP3hvB7g/h9QQK+EKFgmFBIEg6GCYXChINau3BI28owGIwCYRAYjAKDQXtuNAksRSYKikxYik0UFJkpKDZhshjmLJuJLAwTLppcBj69hGWYn7l+xld6vsI17zXes+Y9fLLpk5Ra5ijJQAY/EzmFKhaS18wovZkiz0lTYarRk30MBvrw/bEB3pLcMQF/CO+QH99wAO9QAO+wH+9QAN+wH6++LyJw2lYTvHAo8wHhBqOgxFpAma2QUlsBZZWFlFUVYqsrpWppCZbC9IUAjDRfxlxTTAmL09ZnLGfHzvKBn3+Aw9cOc0fVHXz1wa+ydtHajJwrIQulANqSbBugmA0qsEcxI6SUBM4P4x67hH3Ng7gvjjDc72N0yM/ooJ/LR8M4Tx2Lipt3WBO8oD/+aMdgEBSWmSkqNWMpMlFqLcBcW6KNzoqMmAv1kVqhEUuRCXOhCZPZgMEoMJpitwaMJoHBZEAIvaJ7WBIOSe15aHwUOeYNaNvRAGPeIGMjQYY9Pob6fFw6McAJz1VkeFx0yxcVUb20lOrlpdStsVJbX4HRPMP0Hhnm3OA5vnbka/zk8k+wFdr4+3v/nrc3vB2DyC07FYpcQYnfQuI/9O0fpd5FyO1D+MEduMwte5bQu+8ML998Ofq+MMJYRT9FpRaKyszYlpRExa2o1EJhqZmiMov2ukwTvFxLoBwOS4bdPvoujtB3fojr50fouzCM6/A1kGA0G6i1V7DiNhv29YuwLi5Ouu/CAzZM5emL8zs3dI5dR3bxk5M/wWQw8VD5Q/z9W/6eMktZek6QCmn4nOUF1/Vtjtb5jRSztdlsuFwutm7dOu+rs88EJX4LiTQUuvafG9KeVBmQxwxUeop5+CO3s2hFGcXlFn7922d58MF7Z3+iLGIwCMqriyivLqJ+7fg329hogIuvDnDhpX7Ov9zPc4+f5LnHT1K9vJSGxsXcdHcN5VVFU/ZtulqIcWR2npZSSg5dO8R/Hfsv9p3dh0mYeN8t7+PDd3yYo88fza7wQVo+Z3mBL9sGTM3kkkltbW3zKkh9tijxU8yIsbODBMMBSm+uZajXh6XIxOqmxdHRW66N4tJJQbGZ+rXVUUEccvs42XuVk71X+d2PXDz/Yxer1lZz5wPLWHZLZdrvRSAcwHnGyX8d+y9euP4C5ZZyPnj7B3n/re9ncXFm1hAV+UtXV9cE8YskpVZo5LT4CSG2Ai4ppXPSfita0L0LLblQg5TyhlLOud4uHxl9tQ+3/zK1q9cw5PZRWVs8rwVvKspshaxzrGCdYwWDfV6OPXuRo7+6yKnD16msLWbDm1axZmMNhllWob8wfIEfv/pjfvDqD7g8cpkVZSv4m3v+hrc3vJ1ic/JTroqFR0tLC3v37qW7uzsnqqfnEjkrfrqA7ARa4ry9F9gmpXTpbe16FYnJbXO9XV4hg2HC18Zw+y6yongDvmCYsmmm+RYK5VVFvOadDTS9ZRUne65y0HkO5zeP0fuLM9zzdjv1d1XP6EeCN+hl39l9/PDED/nd5d8hENyz5B7+5p6/4f5l9ytHlklc/sIXGDs+t/OtBctvofaP/zrp9p2dnezYsQObzUZXV1e0vl9bW1vC2nmzIVJ0tr6+PqmagR0dHTgcjmgZpJaWFrq6uvB4PDidzmhSa7fbjcvlwm63Y7PZcLvd9Pb20trait1uT/t1ZIqcFT9gM+CZvDNmNOiK7JNSuoQQCCFapZSd+dAuK8xyYT5waQQhBYOinxFPIb5CPyWrF0rxtuQwmY3c/Jol3HR3La/2XuV3P3bx86+9QK29nPvfezMFJUFEWXzhGg2M8uyFZ+k608Uz55/BG/SytHQpf7LuT3h7w9upK82TGjo56gCSdgQz+gZtbW3F4XDQ3NwcnYI8efJkwvYej4cdO3ZM2WdDQ0NC4XQ6nbS3t+Nyudi2bRvAlAK4e/fuCX25XNpXWHd3N62trTzyyCNs2bIFh8OBy+WipaWFnp4eGhsbcblcN6wx5joZET8hxEPAJqAL7SMi0TLFnE7yeAdaaaR4bEIbWU2mCy0NW2eetJt7/mp2h/vPDgJgXlrMlVNDXH1okHs/syYNhs0/hEGwpqmGhvWLeOm5y/z2RyfZu+MAb95YTGl9OSXUAJrgAfz41R/zx7t34Av5sBXaeJv9bfxe/e+xoWZD/o3yZvk5S4Xav05+BJZNrFYr7e3tNDc3TyjyOlXbVHC5XPT29kbFyOFwsGHDhoQenxExjrwXW7cvInZNTU3RUWFkpBdp39PTk3fTqpka+X0MaJZSfjyyQwjRLIRolFL+IInj7VJKZ4JpIgcQ7xPhApryqF3e4T3twRscxrZmJa8eGmBJQ0W2Tcp5DEYDt91Xh339Ip78z+OMujwMnHTz0998h9+OPMPB891sppZLIxd51+veRcvKFhoXN2I05Ef6ECkl4aEhgtf7CPVdJ9jXR/B6H8byMire/vZsm5eT2O127Hb7tCOl2Yz8JhedtdvtbN26FbfbHVf8Jrffu3cvLS0tE96Pfd3V1TVB7JxO55TV3XORjIiflHJznH1JFbcVQmyVUu5K8J5Vf+qO87YHrepEzrfLGo/p20dSO9x32kPf2EWsS25h+Kkxbj1Wp/WZYn8LBY/PQ8/1Hrrv+jV3/ORdBANmhi55sS67ldZ7GoCn2bp2G3ff855smwrogjYyOi5mV68RvHpVe953ndD1vgnPpd8/4XirR/tSLH2oGWPpPK71eE3fzqCwicfjobe3NyoujY2NCSujz2bk53A46OzsjI7UIiRak4usD0bYs2cP7e3tUVHs6upi+/bx1D2xYtfb24vD4cDj8dDd3Z03ld5zas1PCGFHGyElYtqykboA5XQ7KaVnunYZYao7Ow2hkQBiKEzf2EXKxBuAs9i8JbPqc77i9rnpudJD9+VuDlw5wIn+EwCUmEvYNvz7FBQaWX1vFabfrkX8KMAIT2fcY1aGw4QHBwm6+wm5+whcuUKozz0uYvrz0PXrBN1upC9OEJvRiNFWiamqGlNVFQV2O8bqKu11dRXGqipM1dWE/3SY0d4eCIcyek1ZZ2xmzSMOLhFBa2lpYdOmTUk5o8yUyOiyo6MDu92O2+2OrvvFo7u7G9BEzePxsH37dpxOZ1Q8PR5P3OegibTVasXpdNLa2prW68gkGRM/IcRDUsonZ3iYI9Gobz6jO8lsBaipqWH//v0ZOU/92XoATu0/NeNji69BHUYGjYO80H0WYYBr/Ze5Pjixv+Hh4YzZn4uEZZgrgSucHjvNKf8pTo+d5lLgEgAWYcFeYOet1reyumA1qwpWYcFCOARFywdpqIRTTi3t26uvvMrITO5bOIxheBgxPIJhZBjDyAhiZATz1av07N6DGB7W9g8NYxgY0NqGb0wxJw0GwmVl2qO8jPDy5YRvu017HtlvtRIqL0eWloJhivXHQAAuXeKmUQMW4Fe/+hWyWAvFuHLtCqP+0bR9NioqKhgaGkpLX6li8VsA8A+Nj3xDoVBCu973vvfxvve9D4ChoSE+/vGP8/GPfzz6Ot288Y1vvGFfvPN4PB7C4TBf+tKX4vYzNDTED37wg+ixRqORb3zjG9HXixYt4jOf+UzC/tOJz+dL22cokyO/dmBjso2FEK1oNQMXHLrg7wJoamqSDzzwQGZO9Atts/KBlTM+dKDrDIPyDBVrFuMLVlCzClZVrLyhv/3795Mx+3OA697rHL1+lMPXDnPk+hGOXj/KcEAr8VRuKefOxXeyuWYzTTVN3F51+w1184Y/fwljiTl6j87aL7P3c+A9Z6bpjbUYvEPaCMwzQGhggNCgvr12XdvGPAjFH1kZysowVlZirLRitNdjXrwYo60KY6UVk82GsdKGubYGY3U1xooKxFSClgLeyhcYAe677z6M5VqJhyeefgK32522z8bx48cpK8tyJhu9lHdB2bjH89DQUPbtmiG/+MUvePjhh/PC7sLCQtavX5+WvqYVPyFEXwr9WmfSOLJWlsR0YLy1tAlIKT3JTCFls920jXIQr8vNQOAai9aspucXQ9zxwFLoybZVmSMsw5wbOsdL7pcmPK57tYSORmHkpsqbeIv9LaytuoM7i9ewVFQSHh4m1O8hfOQ6I0M/Izw0RGh4iND1PkKDg5QNbyXkGeWC432Eh4cZGx2BW1cw1O/nR5/fz50vfh1zcCRqhygowFhejrG6GlOlFdOSWowVFRgrrJgWLdIEzqo9TFYrvz52jAda8jqcVDHHROL3FhrJjPz60Vz0Y1d3rPq+vdwoSA1oHo9fm4Ed2wGrEGLySNEKtAkhWoAu3QPUA9iB3klt7ehxgboQ5Wy7rLE0tcMilRz6xi5hK7uHUHCI2voKuDz9sbmODIcZGezjzOWXOHXxGOcuv8zFay48V85iHB2jyA8lfsEGKnhrqJTKYD3lARNFYxI5MkCo/8eEh7+DT0oSR2yBobwcY0UFxcWjwBhF69djLCslVFQE3U+zqtbPxaE1HHrTF3n43Yuosi/GWFGOoXCGxYJPnJjN7UgL4cpRgqYr2TYj81iybUB6WKj5PpMRv/bJnppCiI9KKT+WoP1BoFMI8VHgUDJGJEr9JYR4VD9/bMxfN/EdSxqYGBuY6+3mnj9N7bDgdS8iAG7/Jcr8NmCIWns5bJj20IwhpUSOjhIaGSE8MkJ4eITwyDAhz4D2emSE8Ki2DQ0PEx4YYGzQg3fQjX9QayNGvRSMBjFIMKD9gRoSnM9QMoaxohBDRQnGkhIM1lIMpaX6KKwcQ2kZhtISjGVlGK1WTezKyrQpyNJShFmb/rz85R7MNWUsfX8HAH6fF/7oaeruu527b2vi5187wk/2uHn3p1ZRNVPhyxHGHC/Rf+A7LOIT2TYls6h0qnlNMsVsH4uzuz+JvpNpkwp70VKeTXaMcQA78qhd3hCp5CBtBq6f81FaWUBpZWpfzDIcJjw6SnhgQBOlkRHCkW1EqEZGCA0M6II26TE8rLUZGgI5faHbkNnAmMXAUKFkyBzCVyDwWmCsxoC5rJzCymrKbLVUVtVRu8hOddVyTGVl0ZGaoaQEQ3Fx2tfF4rGkoYLWtia+/8UenvjXI7S2NVFUNk+GFwpFjpGqw0tlEm3SVYLbOqFTKXcJIbYJIewxuTMbAXds6rBcb5cV/kXfznAE6D87SCDsp3xNLRddA9TUa04M4a8E8B07hu/1hwmPegn7vJS+coKLv+wiPDSoC9nouLgNDxMeHU1KtAzFxRjKyjTxKS3FUFKMucqGsaQEUVpKsKQAj9GP2zDKNTHMpbCHC2E3J7lGnxjBawFvARQUlNBgbaC+op4GawMNFQ3YK+zUldZlJZC8+FeLMJZZEtbzK68u4s0fX8vj/9TLz3e+wDs+sT7nCudOR4HzFir7fz/bZmSeq/pWjQDzklTFb7UQYqWU8ky8N4UQ5cDdQDLZXOId3w5EAkna9TW/9ph8mc3AdiFEZJmlIUHS6FxvN7dcSO2wUZcb99glKpfaebnHx9oHlwEQ+O05Rp2/49qzX9EaGo0Umc2MWK3alJ8+LWiuq9OmBEtKMJSUYigpiZkq1ITNUFKCsVR7z1BSAkYj/WP9nBs6x9nBs5wdOsuZwTOcGzzLmaEzDPnHXaoNwsCSkiWsKFvBXeWvYWX5Sk3krHZqimtyquqEYcCMITj1v13NqnKa/+hWfvn1o+z/7ss89Ie35NQ1TIehvxhTsCbbZmQe//RNFLlLSuInpfy0EOJVIcRe4ADjzh12NNHaxixWhKYr/6N7TE5bIijX2+UDMqBXchi7xCLLHYCbmnotrVl4WHPxt//sp5iXL0eYzTz99NNJu7MP+gc5N3SBC8MXuDB8hAvnLnBx+KL++gLeoDfaNlbg3lz/ZlaUrWBl+UqWly9nWekyLMZ5MD0oJYT8EPCy5maJ+6EKup+8RFVJP+s2SAj6tMBxGYJwUH+EQAgQBhAGqq8dg+PDYDCCqQDMxWAqBEsJFFZAoRVM8+BeKRSzZDZxfk1o61ptjE9xCrQ1ryYp5eAsbVPkAP6LwwgpGJDXKfYUYzD2s2hFKQCBixcxVlRQ0BDfTWQ0MBoVsuhj6AIXRy5yYegCQ4GJAbGl5lKWli5lRdkKXrPkNSwrW8ay0mWsKF/B0tKl+SFwwTHwesA3AD6P/jxm638PhH3wvU9o+4Y9QCXs+3vo+TCxqwV3S0F/wSf5Tdc9VHZ/gZUFkx2Ib+QOgKPTNDIXayJYVgM2O1TWa9vIo3SxJqgKxTwmZfHTRzebAYQQ6/V9B9NjliJXiDi7mOqKuXpmmOrlZZjMRmQ4TODKFeTyOvad3cflkctcGbnCoWuH+NpPv8bF4Yv0j030eSoyFVFXUsfSsqWsX7yepaVLWVq6lLrSOpaWLqWiIAcSZUsJAa8mVL6BG8Ursk30XsxoNS6ht4AcBfcpKLKCdQUwBEs3wIb3aKM0cxGYixCmIpopZOD7gl8O/G82bS7AuqhAG9UZTNpDGPQ1VAkyzIEDz7NxwwZtVBj0adcS9IF/ZKLNPg8MXoILvXD0h9poMoK5RBfCVVC7Fla8RrPPMo/zdCoWHGnJ8BJP9IQQn5RSxs+Xo8gOKdSZ9J3xMBocpHL1Cl767SC3vV6rKed3ufCHT/JUuYsdT2lLu2aDGavByhrrGm6ruo260jqWlS6LCpyt0Da3a1f+ERi5DqPXYdStP++bXsRC0yzmFJRrI6cifRqxerW2LazQBK3QCkWV+tY6vi0oJ3TsEpTb4I9/o/Xl88JPN8Etb4aH3n3DqczAm5Z72fOFA/zPT828p209ZktiR52R0muwZO0MbhIQCoDnrCbIbpf26D8FV4/D8Z8CUhPa2rWw5mG4+U2w5K6Eo8PwoiEC5vMzsyEfyfFSlpEae1arlZMnT04Zz+dyuXA6ndhsNlwuV8LSR/OJZDK8PJRCv1a0dT8lfrlECtUXxk5plRxKrHaCgTC1dm10NnrwIB7rXr71JiNfffD/sm7ROmyFthmt+c2IcBjGBmCkTxOzqKj1xdmnC13CUZiYJFRWKK+7cV+8bUE5GFP/zeh9zXXMNcWUsiTpY8qrimj58O389F8O88z3XqH5A7emfP64GM1Q1aA9JuPth3MH4Nxv4fSv4JkOePofoawObn0brPv9G4Rw7IETeJ7by2I+mV47c40ZVHPIBi0tLdFiub29vbS1tSUUwMnllaZqO19I5r+4E20hYibZkK1AfSoGKXKH0LAfhsP0+S5Rw2uBq9EwB+/BQ/hKzLC8hoeWPzTzEV0oqAlXVLT6dCG7nmBf38SpuVjMJVBSBcXVUFoDi2+D4iooqdb2RZ9XaY+C8qkTNOcgK2+voulNq+h+4jR1qyu49XVzVNW9qBJuelh7gPa3OPFLePkJ6PkWPL8Tau6AjR+Bu96nTdkuEAKhMCaDyElP3M7OzgnlixobG2lubk4oaF1dXRPEL1Lcdj6TjPi5pJQzLsIqhFiQSapzmn/St0lW2vaf1db7RgtH8FwRFFdYKLNpwe3egwfB9wH+4unbEZsE+Edh9DqlQ6/CieAkAbs+aXSmTz0moqhSF6pqbe1p2cYY8aoeF7rIvjz6wi3ev3jKOL+p2PjWei6dHOCZ773CkgYr1pri9Bs4HSXV2mhv3e9ro8IXvw89/wE//Qt48vOw8REKf/YANvcH5962OUJKyVgwjNvlp7TARPkq8/QHzTFu941pkD0eDx6PJ+F0ZktLC3v37qW7uzvvqrKnQjLil+pdmBeu/vOK6zNr7j83RFiGKVpVyeVTg9TWVyCEINjfj//UKQaLKmg4cRE+X6M5VaCXqo9NeG0wTRStJWsnCtcEUauGItusphVzHcOICQOpBdcbDALHB2/je5//Hb/896O859ENGE1ZHMEWVcLGj0LTR+DMr+E3/wJP/yPimBVjqBICPqB8Tkx5ds8rXD83PKs+JHravMhWkvA5wGJbGXc3J0qIdyOdnZ3s2LEDm81GV1dXtL5fW1tb3Grss8HhcEwY5fX2ap7CLpfrhgK3MF7Mtr6+Pqn6gh0dHTgcjmhfLS0tdHV14fF4cDqd0WTZbrcbl8uF3W7HZrPhdrvp7e2ltbU1YWHduSKZ9GYJpzv1YPYmoDsS2iCEWCelPDTVcYr8wHuqnwH/NWzL6zl7wsvturOL9+AhANxlgrt8Q7DaoXkDllTzgusSd979gC5sVdo6WQ5OC+UrpZUFPPQHt/LznS/w/E9cvPZdq7Ntkvb3XXWf9rh4CH5yFBiBf3fAO78IN91YV24ukejiJSc+D0efa4KXKCeVECCEQKD9AIk8BzAbk//x0draisPhoLm5OTqtGFmTi4fH42HHjqkzIjY0NMQVTrvdzrZt29i1axebN2/G7XZHi87Gw+l00t7ejsvliha9nUoAd+/ePeG8LpeWf6S7u5vW1lYeeeQRtmzZgsPhwOVy0dLSQk9PD42NjVFHnHQX8J0pKf/EFkJ8Da0A60m0Ud4Pxt9Snp75jgxLAheG6Ru7SHFRI+DXKjmgTXmGjAZGSwUVI0bY9B/R0Vrf4H5YcU/2DF8A2Ncv4rb76uj95VmW31bFspuTyTY4R9StgyVGOP0cGAvgO5vhlrfCoqq0dO8LhOgf9eMPhhnyBQiGJcGQZM0bV1AfDhPSXwfDkqD+Oh5Gg8BkMGAyCsz6duJzA2aDwJhgTS8UlvS9PMZMf9ZZrVba29tpbm5m7969SbVNlUcffRSPx4PL5cLhcODxeOKOtlwuF729vVExcjgcbNiwIaHHZ0S4I+85nU4cDkf0WJfLRVNTU3RUGBnpRdr39PTkxLRqSuInhPgUcFJKadBfvyfynh72cFCv/PD19JipmGvGKzlcxuSzYTBcYfFKrdjl6MFeLtRZqAJEed28nqbMVe7btIaLJzw4v3mM9/3t3RQU5966Ex/6ORz9T9j/jzBQBdbaCW9LKRkaC+IZCdA3MoZ7xE/fiB/3pIe2bwz3sJ8Rv+b09NjblyCux9Q9RBMqk1HbFpoNmAwmTcgMmpiZDAKzURM9gyF7sxF2ux273T7t6Gc2I78IVquVxsZGent7owI1mVjxiti3devW6GhxuvZ79+6lJaaGpNPpnPC6q6trgtg5nU527tw55XXNBal+a3kmVXuI9/MqU1UdFKlyS/JNI84u4Uq4fs5H9fJSTBYj0u/H98KLHFkbYEPoKKxozpCx85PgYh+Uzz7nu7nASMuHb6OzvYdfd77KQ+kOf5ghESHrH/FjKL+G0eLixy9ep0+8E+MdN+O98tcweIlfdryf/2v6EFdGwTPqJ5hgZGYxGagqsWDTH/VVxdhKCrCVmLGVFFBVOEjDolJ9BJd4hJZJxkxhCi0z+1t6PB56e3ujgtHY2JhQlGY78qusrKS/X/sa3rlz54S+XC4XNpsNq9WKw+Ggs7PzhrXARGtykfXBCHv27KG9vT0qil1dXWzfvj36fqzYRUTY4/HQ3d2d8NrnglTFL5nq7irUIdf4o+Sb+s8NEgiPUVZfw+mXh7j1tVpcmu+ll5BjY7y8zMDrrN+G1rdmyNj5iW+jW4/zm32owuKV5ax/eAW9/3OGhg2LWXl7eqYW/cEwHq+fgdEA/aMB+kcjz/3a6xE//aN+PKMB3KN+PPrziJC90/8M2yp+zGd+2MSIpQijQVC27E6sppd4ePSnrCw8x3du7qC4zIqt2IK12ExVqUUTNV3sii3GKcXs+PHjlBRkd8ahv8hPYYUBLRXB9EQcXCIi1NLSwqZNm5JyMEmF9vZ2Ojs7cbvdbNq0aYK4tbW10dLSwtatW6Mj0Y6ODux2O263O7ruF4/u7m5AEzWPx8P27dtxOp3R/j0eT9znQHTd0el00tramvZrngmpfnomuzhN+JQKIVYB1Sn2rcgBvC43fWOXKF20kuCRkFa8FhjVvcZeWSq4w+2HpTOOglGkkY1vWcWpQ9fY/98v8d6/nbjWGgpLBryBqFB5dPGKiJXHq72OCFukTWRqMR4WowFrsRlbiSZaaxaXYi22UFlsprJYE66l+07Bi/DT/3UfttoqygtNtD2zn+PuAbj7UW5+/GN8zvPX8HvfgbLahOeab2zdunXCFOWjjz6aUaePqaZDJ683JitEkfW+qaYtu7q6os+tVuuEc9nt9pwJnk9V/JxCiF8A/4jm2C4hKnqb0BxhsljnWxGXyPLB9ilbEfaHCF0fo2/sImXGNwCj0UoO3oOHGKwqpLLMQEXXF+Ar5dP2pxinZF8thlLzjOL8gqEwg75gVLwGvBGhCuDxBhipL6DyuX6+8IXf8Eyxl7878BT9I34GfcGEfRoEWIstWIvMWIvN1JYXcnNtGZWRfSWaoFmLNJGz6uI23YgMYPQfX8twn5+qqmKMRZNGRWs3azlCv/9R2PUgvPfbsPRG1/t8YPFwAUVBE5Rl25K5Y/J6Xz6Takmjg0KILwKPoU9vxvxDdAIPq6oOOUiSf5HABb2SQ+gaBk8JRWUByqv14PZDh3hpiWTt6DCYG5LuU6GJGF4DQaDnTD8DXj9uj7a2+swrV/nxD1/E4504MvOMBhiaQsSEgPJCM/dbTdxyLcjKOgMV9VZd1CxR0dIETBe0YgtlBaaMOX0IrwVDuDRxg1veAh/5JXz3ffDNN8E7/j+4M7tTYKlgkAJDONtWzC2R+L35wGyqOjjRitquR0uZ7EGL9xtIk22KLBGp5GBcUsSV08PU2rXg9sDlywSvXOHonQY2jg5p+R0XIIFQmAFvIDpNGBmBeUb9E6YZo21iROxZ7x0MeCXv+Tet7pA5HOBjwK9f7cM1cpHKYgsVRdoa2OrFpVToI7OImFVExEzfX1ZoxmgQBAMhdn/+AK/zjPLBd96JpTDHPXBr74RHnoI9H4DvfwSuHoMHP5N3aecWGrkyZZkOZv0fEgltmLxfCFGuRn/5ydiZAUaCA1hvWsHl573c+jrN2cV76DCgrfd9xOeH8uSTM+ci4bBk0Dfu1OEZ9dM/ErP+FbMm5vFq7w14AwyPTT2dWFGkCVRFsZnqUgsNi0qio7Di50wUFBj51oc2Yi22UCpC/Oivvs6n33QLd7/94ZSvxWQ28tAf3sIPvtTL8z8+xX2b16Tc15xRugg+8CN44q/g2X+C/jPwnq+rpAiKOSGTPw8fA+bH+HiB4Tvtoc93kYKSZQDRSg7ew4cJmQ1cqTGy+mqxloosR4gEP/ePjDt2RAUtxqEjdjvgDURTVU0mVsSsxWYWlxVy0+KyqIhZi836qGx8bayi2DztdOLwjksYC008cLPmD+b3aZUn0uGmv2S1lcrVcOSpc9x0Tw2LV85NarFZYbLA2/4ZKlbAU5+Hmtvg9Ukmn1UoZkEyJY0+BcjYjC1CiN3THGZFT/OoyCHumr5JaNAPI2H6xi5SHm5EGIaiX6Lew4e5WFfIbYQwLm2CVen/hR4KSwa94271ngnbmOcjE4VsLJh48aXYYoyKWGWxhaXWohvWwWLfryy2UFaYmTWxYJ0XWZG5haKatYKxa2ae+u+X2PTpJgwzSL+VLkLL3Yz1vpz8AULA/Z+Ea8e1ivaV9XDHjbUNcw2fKURhQWp5WhXZZ0rxE0JECnI9zMTafC3ALrTUZvGoJKXSqYqM8t7pm/jPaTPVI+YhQpcNVC0twVxgRAYC+I4e5YW7gqwdGoK77oYHpu4rFJYTRl6R+DC3LlzukfF9/aMB3CN+Bn2JR2NGg4iudVUWW1hWWcydS80xIjbu0FFZMi5oBabc+YLyre/HXFMMLM1I/0aL4P733sT/7HyRw/vOs/7hFRk5z1T4X3OawaeeoJa/S/4gITTHl8GL8IOtUGwD+wMZszEdeIoCFJUbSTbOT5FbTDfyG9AzuXxx0n6nlPLTUx0ohFDil4dEKjkUrrRx9cwQN9+txWH5Xn5FC26vM/C+sTFYtpHhsSDfe/4sVwZ90eDnM5e9fK57/7TTigUmA7YSSzQ2rE4fjcWK12RBy6SH4nzCvm4R9XdV8/xPXDQ0LqK8Ok9KPpmL4H3fhW++Gb73B/DBn2q5QhWKDDCd+CXK3XNjsajJB0r5sZmbo8gon520jYPvlAeP/wrlNSu4cGo8uN17+BAAr9QJ7vT4YVkTFz7hZfjFII/dd4olFYVUFlsoMEJ9XbkeBG3BVmymMkbkKkss2IotFFlyZzQ2l5T+YgmGkpnF+c0UIbTR33c+9zue/u7LvPVP75rT1F9Fj99F9fU/SfHgSviD78O/PwzfbtVCImy5+Tu6ZriQ4sDCivObT0wnfqsTeG1Om7dTVXbIQcamfluGJf4Lw/SNXcJouR2Amhhnl5GKAgrLBdXGNVBYwfCgG0vIwKG/bcFabAFg//79PPBAfgYtzwlBgQhmXohKKwu55212frX3BCd7r7F6w+KMnzNK0IiQltSPL6+DP/gBfONh+PYm+Og+KLKmzbx0IaT2UOQn062G7wCeFEJ8UgixLvIA7LGv4zweQnl65h3Bq6OIIPSNXcTntVFYaqZikTZl5j18mBN1grU+r1ZZHbjg8VJVUhAVPkVucecDS6leXsqv9p7AP0WgfMZINOedDItugvd+Rwt/6PwwhBOnXFMkxul0TkhCHcHlctHR0YHT6aSjoyOatiwevb29dHR00NHRwaZNm6Zsm09MOfKTUg4IIZqBdjR3Cav+lp2p05fZgIp0GKiYOyKVHEIVYfrO+amtL49Wbg+cOcuLDxq4a3QIlt9NIBTm8oCPW5fkgTv9AsVgNPCG993M97/Yw/M/PcV9rXMV+6ePbGcjfgArXwdv+RL85BPQ9bfwxn+YvWkLCKfTic1mi1Zxj2Xbtm3RHJx2u522tra4+Toj1RciOUg7Oztpbm6mp6cns8bPAdP6QUspB6SUH5NSNkkpV0spVwMdkecJHjbg+5k3X5FOxs4N4g/7KFlRQ//lmHyeh7Xg9hN1grt8flh2N8cuDhIMS5ZU5IkzxQKl1l7BbffVceTJ81w/Pzw3J41qXxrmBDd8EO7eCs/9Cxz67uz7W0A4HI4byhSBNupzu8fdNux2O3v27InbR3d394SsLg6Hg97e3nkx+ks1COhAEm2mrsKomHvu1h8J8J3qp893kWKr5h4/7uxymLBBcL7WwM2iCKpvovtMP4eXeKh+SE15zoTAilGCdt+cnvO172ygsMTE0995CZmgfl46CTb04St8YfYjvwhv/ALU3w8/+TM4l8xXz9zgNYcIFObfol9vby82240JKlwu1w37HA7HhKoMkTbxitzmG6kmtp52VKenPVPkEu9K/FZ4LEToup++sUuYeQ1ChFm8ShM/3+HDXF1SRIMxhHnZBjAY6Dnj5ug9g1jfr8RvJozd6SFcUzyn5ywsMfO6d69m338c5/hvLnHbfZnNyRrYeJ6h/3FSKz+bng6NZtj0H/DYg7D7/bB1/w1NnvrWLq6eufHLO1NICcbqpTzwR4+QbJxfZ2cnO3bswGaz0dXVFa3v19bWNmX5oXQTr0K7zWZLOJqLHT3u3r172jJMHR0dE0adLS0tdHV14fF4cDqd0eTYbrcbl8uF3W7HZrPhdrvp7e2ltbU1YSHddJLj2W8Vc4X//BAC8ISuUuQpxVYXxlJoQoZCjB4+wou3+Fk7PAR33o2Uku7T/byuIT3FUxWZ5+bX1HL8N5f4zeOvUr+umqLSzP1oEZHk1Oka+YEW9P6+78HXHVoy7Nf9c/r6niNaW1txOBw0NzdHhebkyUR5QrT1th07pp5Aa2homDPhjFShj63XF4/du3dPsCkyWuzu7qa1tZVHHnmELVu24HA4cLlctLS00NPTQ2NjIy6Xi87OzozWOYygxG8hEam7F+f/KVLJwVBTwNUzo6xp0lzj/S4XcmSEl2sNvHVsDJZv5Hy/l6tDY3z0CTscjt+fIj6lP6vDmOE4v3gIIbj/fTex5/MH+M0PTtL8gVszdq7C793Fomt/gQynOY3b4lu1LDB7/wh8E4vHPPjBuRs5gZa9qO/lMUquzSzOz2q10t7eTnNz8w0FZRO1TTfxRnnxRoOTaWtrm1b4Iv1G+oqt/xcRu6ampuioMDLSi7Tv6elh06ZNM7qeVFHipwBg7Owgw0EPZcuXce2F4A3OLq8sFawbGYOlG+h+SVssr60ozJq9iplTVVfKupbl9P7iLLe9bglLVlsze8JMLIfd/k44sxXGBsHrycn4v+mw2+3Y7fZpRziZGvk1NjZOcHiJtSsRHR0dUSH2eDwJhXJysdu9e/fS0tIy4f3Y111dXRPEzul0TlklPp0o8VMgpWTstIc+3wXMxVrOyXFnlyOMFZsJ2wzUWBqgqJKeM+cpKzBhQ6335RtNb67nlQNX2P+dl9n8NxsxZiLxdTSbTIacQR7+PPT+BjxntZRopoLMnCcDRKYOI6LQ2NiYsDJ6pkZ+k0XO5XKxefPmCa9tNltU4Do7OyeMzvbs2ZNQcLu6uibEFe7Zs4f29vaoKHZ1dbF9+/bo+7Fi19vbi8PhiIZXZLpivKocqSA04IdRrZJD0L+IgmIT1sWaU4b38GFcy0zcOTaGWK65ih486+Gu5VYMqu5a3mEuMPL6zTfhvjjCkSfPZ/Zk6Vzzi8VUACVaSSj6T4PMj3Lqu3btmiAMLS0tbNq0iY6Ojoycz+l00tbWBmhTlk6nM/re3r176ejooLOzk507d04YbbW1tUVDH1wuF5s2baKhoQEhBEKIKQW5u7ubnp4enE4nnZ2dbN++HafTGRVcj8cTnfKMfQ6a2Fut1htGj5lCjfwU45UcTEMMXzZSU1+KMAhCwyOMnTjBC/cK1o4OwbK78fpDvHR5iD9+oCFxTQ9FTlN/VzWr7qzi+Z+eYk3TYkor0zt9Hc0jminxAzCYwLoE+k9plSAqlmXuXGli69atE0ZMjz76aEYdOxwOBw6HI65Y2e326LlbW1snvBe7Fmm325OO14ys9001bRm7Zmi1Wm8411xWik/7yE9Pf6bIRV6vPyahVXIIUbjCRv/l0eiUp+9FLVbrxFJY6/PDso28cGGAUFiybrk1YX+KxPjtwwRuHs2qDUIIXr/lJghLfrX3RNr7D97Wx2hRD6Tb4WUyRVYoWQQj17T1vzlmxBIiUJQfo865YK5GbOkiJfETQpQLIT4lhAgJIT466e2BmDqAilzizfpjEr5THvrHrlBsWw4SaiPOLoc0Z5dTSwzcJgpg0S0cOqflNF+33JqwP0Vi/LcOElg3km0zKK8uYsObV3Gy9xpnjvalte9g4xVGSp/J6MAvSnkdmIu19b/gNJnb08xQQQB/qRK/CJH4vXwh1ZHfZinlF9GK3E7w15VSnpJSfkkIkfulmBcaY9xQ2UGGJIGLI/SNXUQYa0HA4vrxzC59NUUsLTBQVKcFtx8862GFrZiq0oK4/SmmISggkBtrpetbVlBZW8wz332ZoD+NiaODRkTYTMYcXmIRBqhcpT3vP5X50WbsqaWYk0vMF9rb2+OmU8tVUhU/ASCl3CelHJiusSJH+Cw31PILXBlBhKDPf4nRoUpsS0ooKDIhpcR7+DDHaoOsHR6EGGeX9SusCftTTE3pL5ZQ/IPqbJsBgNFk4P733sTgdR89vziTtn4L99xKdd+fZnbNLxZTAVhXQsALgxfm5pxAzXABJdeV20S+kqr4JfOpzs0KlIoJRILbw5WC6+fGqNVHfYHz5wm53RxfEmKtXrn90oCXy4M+1i+3ZtFiRTpZdouNNRtr6P3FGTxX0rQWGY10mMNhUVEFlCyG0etZWf9T5B+pit9qIcTKRG/qTi+rU+xbMYf4zw4yFvZSXLeYsdHgePHaQ+OVHNb6xmBZE4fOegBYt6IyW+YqMsC9rasxmQw8872X01OJIaJ+czgFCUD5kpj1P//cnluRd6QqfjuAfUKIHUKIh4QQq/THQ0KIf0NbB8x8cjbFrPG6tEoOBaXLgRhnl8OHCRSYGFhkYKW1HooqOXTOg8Vk4DZVw29eUVJRwD3vaODc8X5e7bmatn7TI6QzILr+J8Fzem5Hnoq8IyXx09f5moAGwIkW8XVSf24DmqSUg+kyUpEZwr4g4X6/FtweWoSlyERl7Xhw+7mlFu4IBBDL7gG09b7b68qxmFRuhPnGHW9YyqIVZfx67wkCs3Z+icT5zdqsmWMqgIrl4B+BoctZMECRL6T8LSal9EgpN0spDWhC2CSlNEgptygnmBzFoT90/OeGEAgGwn0MXCuipr4cYRCEfT58x49xpMbH2tFhWL6RQCjMkQse1i+vTNifYnr8a4bw3579UIfJGAyC+zatYWTAz9FnZuc0Elx/nZHi58iaK2SxDYpsMHwZxoYydpphSxB/sQp1yFfS8hNeSnlwcv2+OPF/imzTrD90Is4upqXF9F8ajTq7+I4dg2CIV+pg7ZgW3P7y5SF8gTDrIp6ecfpTTI//piGCd2Q3yD0RdWusLLulkt5fnMHvC6bcT3i9m9GS32Z32rFiGRgLoP8MhFK/lqkYLggSKFHil69M66crhCgHbFLK0zH7HprmMCvQBnx9JsYIIRrRxhJVQCPgAtqklJ5J7azAVv19G9AgpWyL019Ot5tzIhPR+pKd78wAg4E+ipYtQ17mRmeXpYI7Biyw6BYOPq/lgZzg6TmpP8X0CJ8BMZq708b3vN3O97/Yw4++eog3f+xOSqwpJI32mjGESube4SUWg1Fb/7v+Cgychcr6mITb6cEoBSKcGzGbiYjk9+zp6Zmwv7e3N5rr88CBAzz22GPzojr7TEgmSOXraL/vYyuXdqLNaZxKcIwVqJ+JIbrwNUkpO2L2PQr0CyEapJSxZZr3Atsi+4QQdiFEl5SyZWKvOd9ubtkxvpVS4j8zQJ/vIkaTlhexNia4faCqCFtRiIqS9WAwcuish+rSApZVFsXtT5EcJftqtXp+j2TbkvjU2it409Y7cX7rGHu+cIC3/uldLFoxg4J1QMGeBqrcW+fe4WUylmItA8zgBS0EomRRWrtfNFxAccAIFWntNm04nU5sNhu9vb0T9keqJkRye3Z2dtLc3HyDQM53kvkJ2saNKzsuKWWVlLIpwWM18P0Z2uKQUu6K3aELYS8QzZQqhNiqn98V0y4iMq350i7bhPrHwCdxj13CO2LDVldCQbEZ0MTv5SVh1o4MjQe3n+tn3XLreNJixbzFvn4R72nbgJRyduEPueBsWbIICspg4AL4c3O6OVM4HI64GVe6u7snJJB2OBz09vbeUOB2vjOt+Onpyg5O2p3MSs9Mp/m2CSHiuU84mSi+m4B4P1G6gG151C6rRNb7fMU+rp8PU6tPeQYuXyZ4+TJHawN6cPvdDIwGcF0bGc/sopj3VNWVsvEt9Vx2DXLxFU+KveSA+gkB1lVaFYj+UxDOzPpfPuFwOCZUU3C5tN/patozCaSUA0KI8qnCGaSUiaZEpyKZrDAOIF7dCxea12m+tMsq/nNDhGQQyxIb/jNBljRMXO97ZangI2N6cPt5D4DK7LLAuPV1S+h+4jTP7j3BOz6xjqKyJIsXz0VJo0l4fnIS/8UpvGhlSEt/ZugBUyHjaWhSRRIsLILXJ5/IqrOzkx07dmCz2ejq6mLXrl20t7fT1tY242rssyV2RLh79+5pSyt1dHRMGEm2tLTQ1dWFx+PB6XRGk1q73W5cLhd2ux2bzYbb7aa3t5fW1tYpK8Vng5TETwjxS2ADE9cBZ4WUsiHBW3a0qc+IIwmAO047D9paY863ywW8p9z0j13GUloHEB35eQ8fJmQ2cKXGQMPICii2cfDsKwgBa5X4LShMFiNv+P2b+eW/H6WzvZu3/uldVNaWTH9gRFey6fAyGWEEowVCYxAKaM/nmNbWVhwOB83NzdEpxpMnExfF9Hg87Ngx9YJ6Q0PDrIQzUlk+ts5ePHbv3j3hPJHRYnd3N62trTzyyCNs2bIFh8OBy+WipaWFnp4eGhsbcblcdHZ2ZrR2YSqkmpV1L9r0XkbRxaQ15ly2JI/J6XaTvVfnDL38kAyGCV7y0jd2iVDoVgpLzVQs1hxZvIcPc3FpEbeGRjEtuxeAQ+c83LS4jNICU9z+FMkzdusgpsoCisiN5NbTYV+3iHf+5Xqe+NcjfL+jh3f9VSNVS0unPCZ0j5vhXz9Dibx3jqwE69sS/XaOQUpwu7TYv+oGsCQh5AkIhSWnT49QXBKmeCZ2Wq20t7fT3Nw8YepxqraZpK2tbVrhiwh1ZFo0tm5fROyampqio8LISC/Svqenh02bMi4XMyZV8XMzzYS+EOLfpJQfT7H/CO1Ap5Syc5b95DS6k8xWgJqaGvbv35/R8xX8DJaHjbj9l+g/fweFFQGefvppCAZZ/MILHFkfYu3oMK+MlnPhqac44BplQ40psV0xu4eHhzNufz6zvNZAoAQO7j8NQCig5aA8efIkI2m4b5m6/8veIDnllHz/n55nVbPAUpJ42rBAHMZa3ENPdzfBa9cAuHLtCqP+0bTZVlFRwdBQCgHs5ipK/KPQ52K0eBnSkNpXYFhKRixhCowhjEPjdb1CodC0di1evJgVK1bw7W9/mz//8z9P2M7j8fDlL395yr7q6+v50Ic+NK298Wz66le/ymc+8xmGhobweDwJ1/x+8pOfcP/990f7+M53vsODDz4Yff3Tn/50wvtPPPEE73znO6Ovf/nLX/KlL30ptb/XJHw+X9o+Q6mK30lgqxCiCjiANqUXO9VnY5brW7rzS5OUcsNs+skHdC/XXQBNTU3ygQceyMyJrmub4RMX8XASuchMwGOiqaWBxgdW4n3hRU4HArxcZ+C9Y35uav4DzCY7I7/Yz1vuuZUHNq6I21/sIGb//v1kzP55wJVnDmEuKuaWB24CwO/zcujr/0xDQwMb03DfMnn/r901xA//qZeLzxhp/uBtLL/VRigQxn1phOrlpVFP4OF+ExeDVjY0bqDozjsAeOLpJ3C73Wmz7fjx45SVzSwEI0qhBa6foDRwDapWazlBZ0goLDF5Bik0FVJWNh4LOTQ0NKVdHo+HV155hccff5yWlhZe+9rXJqx+XlZWxle+8pUZ25aor1g6Ozt5//vfz/LlWk7f7373uwmnT3/1q1+xYcOGaB+PP/44X/7yl/nd736Hw+Hg2WefZfv27dH3n376ab7xjW8A2ijw4YcfJhQK0d3dPetK74WFhaxfv35WfURIVfyeRFu/chF/+tPGLKJf9CnENm70Ko23ljYBKaUnGXf8bLabtlGm+CdtM3bXIL7QCJbFNeCJWe87dAjQgtvXDhth0a0cPKzlR1wXm9ZsUn8qzi95Sp6u0eL8PpZtS2bOouVlvOuTjfzisaP8+P8eonJJCf2XNCeTd39qQ9Rpyty5HFv/h0Dm0JpfLJZiqFwB/adh4LyWCzSFEJ7qkQKKg8akV/IjDi6RqcyWlhY2bdrE9u3bM7Ie5nQ6o1OabW1ttLS0RKcpJ09D2u32hOLX3d0d7c/j8bB9+3acTmd0mtPj8cR9DtpUqdVqxel00tqaM5FeQOri55JSTjmyE0LsSbFvgMfQgsQ9sTt1gfEQ4wQTgx1tBJrz7bKN95RWycFgqsVgECxeqf1i8x4+zIi1gILSMIvK1oPRxKFzHkoLTKxePPU6j2JhUL2sjM1/s5Fjz17k1JHrGAzQd2FkQjo0wdx7e86YokrN+3P4iub9Wbo446fcunXrBIF59NFHM+oE4nA4cDgcN6wb2u32pGM3I+t9O3fuTNgmds3QarVOWMu02+0ZX7dMlVTzLCWTnyKl8YAQoh0tpZkrZl9spGY38R1LIhUm8qVdVggHQjAQpG/sIr7RKqpXlGGyGAFN/E7UGVjrHYVlGwGtksPaZRUYDSq4XaFhthi5q3k57/yL9Tzw/ltubJCNYrapULYECiv0DDDTTiotSGKdW+YbqZY0mhz0nlKbyeiOH7snpTKDiUHue4F4acIcwO48apcVQv3a4vyAoY++S0aW6FOewb4+AufO8ULtGGt9Plh+N75AiOOXBlVwu2KGaOqX9fRm0xEJgLeUagVwfaoK22Qi8XvzkZTETwixKs6+CiHEI0KIT6VS0UF3cGnQnzfqD4eeEizqx6w7h9iFEPaYYxsBd6xXaK63yxbBfh9BGUDUlBEOSmojwe2HjwDwSp3QMrssbeLFCwMEwzL+ep9CkZAs1vObKQYD2Oq1qc/+U1odQEWU9vb2uCnS5gOprvm1ARPCGPQafo9FXgshPiqlnElVh8jEcbxJ8F2TXjcD24UQkQjRhgRJo3O93dzyLhj+r0tc8Z6hsHoZXIFau57M+tAhwkbB+VrBrSN1ULqIg73aAHxdouD2d82R3fOIsTs9mGyFeRPnlwrBN/Qx9KyT4nxx1DaYoKpBqwDRdxKq14C5aNrDBgsDmEsMM4rzU+QOqYpf2heApJRJ96k7wkybOzTX2801cn0Y3w/cePqvILmTUlsBpZWFgLbed7WumAa8WJa9BtCC25fbilhUlqCszd1zZfn8IbBiFGqybUVmkbeP4Ct6IffX/GIxmrWwh+snoO9VKK3VEmKbChJ6go6aQ1QU5ahHq2JakhI/IUQzEycx6qeo6WcFNurbGdXzU2SWwAs+jEMWRsUQA33l1K3WpjxlKIT3yBFeuD3AnaMjsFav5HC2nw2rpkhaEyn4vTTDhs8jDANmDOZUf3PmB+J6AabA4oyLXzgcxmBIY21EU4EmgP0uGNTqV2IwQ1lN3HJI5pABQ0A5gs0V4TSny0v2v9CF5qq/CS0TiSRmHS4OXWnI7qJIN18NUXqiDvObrYxcCETX+8ZefRXp9XJ8iYG36cmsrwz6uDjg46NT5fP8F32r4vySpvhXi7Q4v/+lvTYYNE/bcHD+VBswddZS6Xl/Rh1eSkpKuHDhAjU1NZjN5vSV2jIXwuLbIDimpUHz9muxgEG/5h0aI7ZVoxaKQsYkkhoqZoOUkkAgwJUrVygpST0l3WSSEj+9QsMpYJ8QohNolVLmYZjuwiXo9jF2aoCx0AiUW+FCbHD7eOX2tV4BNXdw8HgfAOuUp2dGMZq1GopBPc3ZvEBk3uFl2bJlXL9+nTNnzhDM5A8HKcE7Cv4XwXIaijWlC0vJyJUgBSYjlrFxQfT5fBQWFmbOngWKyWSioqKC6ur0rZXPeP5FSukUQuRo7WJFPML+EH3/eYyi8CLOj7xCMGTFZDFQtUwLXPceOoSv1EKgIszS8rVgNHPwXD8Wo4Hb68qzbP38RgiByWwh6J9H4hchgxleDAYDixcvZvHizAenEw7D/6mEW98GW/4bgFF/kG995DSvtVdx67fHvaH379+ftvRbisySapxfwirtQoh1KVujSDsyLHF/72UCV0YYrRjFHx5jdNBKzapyjEbtz+89fBjXMhNrfT6EXrn90FkPt9aVU2AyZtP8BYHJMr/ET2Shnl9GMRi0qVDFvCLVOL9yPZ4vFCemb0AI8ck02KaYJVJKPD98Fd+xPkKNFs6efoHy6sX0XzFGpzxDAwP4XS4O1/i4y+eDZXcTDIU5cn5AFa/NFJM0Yb6JX5T5In6KeUmqrlKbpZRfBB5Gy2gSRUp5Skr5JSHEu2dtnSIlZEgSuDrKwM9PMfL8ZQzrSvjRT77IlY0nKPn4zSBhyRorAN4jLwDwSh1acPuyjbxyZRhvIDR9Zpct+kORNGNNA/g2DkzYZ7IUEPSPJTgi/wg+3M9g2c9zP8PLLPnpLZc4+eBwts1QpMis4vyklPvSaItiBoS9QYKeMUL9PkKeMYIeH6H+MYLXvQSujkJI++Ix3lbGD5/8EkXl5Tz4f7bS8z/XMVkMLL3JCmhTnlLAqSWC20droKyGg8fOALB+uswu6zJ4gfOU0KoxwubAhH1Gs5lQIJDgiPxD3jLGWOFL+ZHhZRYcqxmkb808HLEvEFIVv2Q+1vbpmygSEez3Ebg0QngkQGhgjNCAn+DAmPbcM4YcC008wCgwWQswVhVRuqYSc00xXuMInV/7LFJK3r39c5R6qvD89izLbq7EZNaTWR86RN+SEpYafZTEJLOuKrGw3DZNlotIBlb1l04aY38BMjTx32e+jfzEBQtm/7LcLWmUJpZ7iii7OL9jNuczqf7lVgshVkopz8R7U3d6WZ2yVQq8L1xn4IlT0deGMjPGigJMVUUU2CswVRZitBZgtBZgqizEUGJGGAQjnn7OHz/KpWMvc/zZp5BSsvlvv0DV0uWEPhVm2a8qCT2sffnKcBjvkSMcXR1g7egI3K47u5zzsG65dfrYqUgyOxXnlzRFv65CBib+cJlva36mx6uxDmya92t+7zu8gluHyuF92bZEkQqpit8OoEcIsRctJ2fsGGATWgWDPEnsl5sU3bWIgvoKDKVmjGUWhOnG5dlQMMD1s2e48rtXueJ6lUuvvsy1M5pgGs1m6tbcwkMf/hjVy1cC4B32g4RqPcTBf/o04cFBjtUaeFBf7xvwBnj16jDvXFc3dxe7kDCIOCM/C37vaJYMygD5UtJIsaBJSfyklANCiCa0hNNtjE+DCjQHmCYppaoPMgtMFQVQoeXUlOEwA1evcP3cGdwXz+O5dJGrp09y7cwpQnqAb0FJCTX1q7nvvR9gxZ13sXiVHaPJHO0vHApz5ZT2J6mpjySz1oLbX1kq+IRfQu2dHDnlARJUblfMGmEQcb09Rwc8WbEnM9xY0shsNDMWmj9Tu4r8J+UJaz1582YAIcR6fd+Ma/gp4nPmhUMc/9V++s6doe/8OQJjvuh7haVlLFpZz/o3vZ3ahjXU1K+moqY24TSld9jPL79+lGVXKqmpr6BEF1Xv4cP4i8wM2ST14TvAZOHgWQ9CwNrlKo9BRjAICE8a+c23IPc4cX5lljKG/ENZMkihuJFZrdYKIcqBJqA7MtITQqyTUh5Kg20Lmv6LFzh1sJvq5Su446EWqpevpGrZSqqWLqewtDTpfq6dHeLnX3uB0UE/996xmuplZdH3vIcOcWaZhTvHBjHUj6/3rVlcSnmhOVGXitlg0BIPxDLf1vyixIhfuaWc4cAwoXAIo0ElTlBkn5TFTwjxNbQk1yfRpj5/MP6W+KSU8ktpsG/BclfLm1j3xrekdKwMSzxXRzl71M1zPzxJUamZd32ykWrvuPCFhkcYO3GCw6+Fu3xeWLYRKSUHz/bTcluSNXc+kJJ5C5qAYwTvkeuUxZTCMFks8yq3Z+jtHgb2/YjF8i+j+8ot2lT7kH8Ia6E1S5all+/ffoGq+y2sRy0R5CMpiZ8Q4lPASSmlQX/9nsh7+tTnwRSK2SpiEEmWagmHwgy5x7h2doirpwe5enaQa2eG8Ps0j8KlN1t5+CN3UFxumXCc78UXIRzmlaUGHL4xWH43Z/pG6R8NsH5Fkv/Mt87okhSAtIcInBtGShmdpp53I7/VAfwFrokjv4L5J34nq4fxrJw/8ZkLjVRHfh4p5WMxr+O5dfWn2LdCJxwKM+wZY9jtY7DPx1Cfj2G3j5EBPyMDY4wM+PEO+aN332AUVC8r5aa7a1m0sozFK8upqivRnCwAjusd36qt9wG8Wie401sN5XUcOqgV6EtYuX0yMf0pksN40YLpapGWhMAUEb95FufnKsAyZp/g8FJm1mYdBv3zxw+u4Xop1jNqeSBfSVX8+pJoU59i3wua0UE/P/xyL4N9Pob7x25YHyoqt1BSYaHEWsDiFWUUWwsotRawaEUZVXWlGM1TjBj/U9/u0MTPvbiIOnOAUlskuL2fYouRm2rKEveRoD9Fcpj3lVJ8sgYZDEfDV4xmMzIcJhwKYTDm/3qY8cdWKgbfMcGxJzLyG/APJDos73jP0aXc5C1T0/95SqriN7mQ7QQ3QyHEKiB9hZcWEOGQJBySLGmooKyqkDJbIeVVRZRVFVJqK4hmZpkNUkq8hw5xfHmQu0aH4FZN/A6d87B2WQVGwzTB7YqUiYzCZSAMetk3k0Xzvg36x7AUFWfLtDRyo7dnZM1vPo38FPlNquLnFEL8AvhHoAd94k0XvUi1dxXkngKllQW8+1OZvXWB8+cJud0c22jgDWN+WH4PvkCIoxcHeeR+lasso+hlpKR/PMuLyaKtxwb9/vkhftHfThNDHQAV7qDIGVINcj8ohPgiWoKreiA2xqwTeFgFuecuE4Lbg8CSuzh6YYBgWKoyRhkmOvILjue9NJnHxW9eEW/kN6a+FhS5wWyC3J1oOT4b0QTQgxbvN38m9ecp3sOHCRQYGa4WrGBtNLgdYN10ZYwUsyN22lMnOvKbL+EOcYLci0xFmAwmNe2pyBlSrecXRUrZK6X8vpRyX6zwqYK2Ocgj2sN7+DBn68zcOeZDrHgNAAfPeVhqLWJxWeGM+1MkT/h9fkbuuoz0xxG/eTLyC713CE/F3gnOWkIIyi3l80r8vnvXWY6/df5cz0Jj2pGfEOKhFPq1AtsAFeieS9gh7PPhO36MIxvDWuX25Zr4HTrrmfmoTy0PzpwGQcjqSzDtOU/CHVaECFjO35DYutxSPq+mPc9ZvQzVBbNthiJFkpn27ERbuT41XcMYrKhQh9zjEIy9+CoEQ5yoM9AypgW3Xx3yccHj5UP3rppxf4AqajsDDC+bMF8pmVDWaHzkNz8CpsVxCwW+W5gc/ltuKZ9XDi+3XSmn6oQF3pBtSxSpkIz4uaSUTTPtWAixJwV7FJlkN4R/O0zYZOD4SsHt/pVQbOPQ0csAyWd2iekPUOI3Aww/M1P00qJJa356qENgfoz8jD8roXzoTTeM/MoKyvD4PNkxKgO89aUlNPhL4aPZtkSRCsms+W1Kse+2FI9TZBD/ufOcbShjhSFMccx6n9kouL2uPMvWzX/EVA4v82TNL57DCzDv1vwU+c204ielnHa6U6/uMOPjFHOLDIUIeTwcqR7lLu9odL3v4Nl+bltSTmEaAugV02C8UfyM8y7UQb/G8Pye9lTkN8k4vKxCc22womV26Y+TsFoIIR7R22xES3/2qpTyn9JprGJ2BN1ukGFOVYXY7PXBitcQCkuOnB9g04Zl2TZvQbAwRn76Ns7Ib8g/NCGpd75i0O1Xterzl6TW/NDKFm2TUn4xXgM9xCGa6FoIsRcty4sSvxwhPDbGwOOPA+ApF9wjSsBm55XLQ4z6QzNf71OkRlT84md4mR/En/Yss5QRkiFGg6OUmEuyYFf6KDAZMBoEvpi/oyK/SEb8PECLlPJ0sp1KKTcJIdypGqVIH8H+fjy7d+P+728jrNost9UGJbbXgBAcOucBZlDJIZY/TZ+dCwXxvwTDo5coCSyK7hsXv/nh8BL+4DD9P/82i/izCftja/rlu/gJIfjZ6y9xeZWP16k0xnlJMuLXPRPhiz0uhWMUSSBDIcJeL+HRUeToqPbc6yU8MkrYO4r0evFfuMD1f/5/0WNKXv96ytv/kAdf/VM+5BmE5fcA2npfZbGZlVUp5JRcOn0TxSSWgrSF4k57hgLzI9SBpRA0X4078gMYGBugtqQ2G5allfBSyemCkWyboUiRZKc9owgh1gMOtCD2erQ4wK4464AuFCkx5nJx/V/+hWCfm/CoJmia0GkiJ8eSHyEUbdhA7d/+LYU338SprlPc4rqNm0r3w8p7Aa2Sw/oVlamtwTyvb++e+aELlufBcqWMcExia4PBiMFomjcjP3HIQqH3TmQ4PGF/bEHb+UDTFRtDZ+bJD5YFSLLTnlFiKrXvA3ZJKbckc5wieWQwiPfFo5iqqjBWVGBesgRDURGiuAhDcTGGomIMRUUYSrStKCrCUFyCobhI219cjCgqwlhWhqGoiFA4xHMXn+Pyzss0+5q5/f7fQN06Bn0BTlwd5q1r61Iz9HF9q8QveR6HoleqGLvPM2F3cXk5Ix5P3EPyDfHzQsqGHTd4g0RGfvMl3OH1L1Zz0ePNthmKFElG/OI6NEkpe4UQU01tKkeoFCm86SZW//IXKR8vpWQoMITL8zJPHnuSn7l+xtXRq3zK/ynWhQwsq9sIBiNHzvUjJaxXyaznFGEyEPZOTItVUbMEz5WLWbIoQ8Tx9oT5M/IrNBvxBsLTN1TkJMmIn3WK96YSuKmOU8yCQDjAtdFrXBq5pD2GL0WfXx65zKWRS4wEtLUIozBy39L7eHTjozQffh2m5x+DVZEpz34A1i6zZutSFiTCZCDsmyh+1tolnD7cmyWLMsU8E79JYl5kMRIMh/H6QxRZVIxsvpGM+DUJIR5kUrV2HfsU7804JZpinMsjl3nZ/fK4wMWI3DXvNcJy4i/OyoJKaktqWVm+ktcseQ21JbUsLV3KxtqNVJhK4PJheF6PRlmmVW4/eNbD6sWlVBSZ5/ryFjTCZED6JrrIW2uWMNLvJuDzYS6cQWWNLGM0ax7EgZjrEUZNCOSk0I1ScymQp9OexVUwfHXCrkL92vtGxlhmmQdFiBcYyYjfBsBJfIEDaEmwX017zoKfn/o5X+75MgBmg5naklqWlCzhniX3sKRkCXWlddF9tSW1FJmKtF+mgxfBcxaGLsK5F+DXj8GZ38DYIPB3WudLNyCl5NA5Dw/esjh7F7lQiTPtaa1dAoDn6mUWrViVBaNSo2JREQAD10aj+4RZ+zEVHpnoCWk0GCk1l+IZ88yZfWmjajUc++GEXUVm7evTPeJnWaUSv3wjGfHrZeb5PQWgElvPgjfVv4kNNRuoK63DVlCJwT+i/fIcvgxDl+H6JTh9CIau6PuuwMB5mDylVLUa7ng3rHo9fPB+KF0MZjjXN0rfiH92631/NZsrXKD8FQT2DRE+EpyQ6cRao4vflUt5JX6WQhMlFRY8l2PE71Ej/T/9NhUjb7uh/Wrral68/uJcmpgeqlaDtx9G3VBsA2DwTwI89g0Xtw6rnLj5SDLi50wlT6cQwpmCPQqd2ue+Ru3Z32pCN3wFAqM3NjJaoLRWE7SqBqh/PVTfBLZ6KF8K5XVQWBG3/4P6et/65bPI7KJie2dONYhaAQclMhBG6GtFUfG7fCmb1qVE5ZIS3JdiRnnVIK1BQkPDN7S9Z8k9PPbCY4wERvIr0L1qtbbtexWKNfdm63Iz/cUB+kbmS2aehcW04iel/HQqHad6nELHNwgGEyzdAKU1UFajCV1Zjfa6tAaKKscz6CfDs/r29dp6X5HZyE01panbGNOfIkmeBeNL2lSh9AVBF7/C0lIKS8sYuJJ/4ldVV8rRZy8gw1LLXfoslBU9zNirJ25ou7J8JWEZ5rr3en6JX/Uabdv3KizXxG/RoQI2nqvk+vD8iM9caCQz8lNkg7d+Of19PqFvX6+VMVq7rAKTMZmqVtP3p0iSJ8B8tRgWQdgbxFheEH3LWruE/jwc+dmWlhAMhBns81KxqBiegLJgCwNHf4gMBhGm8a+ZigJtJiLvKrpbV2g/Rq+PC3qx08Qbz9RyfkDF+uUjs/jmU+QrY8EQxy8Osk7F92UFYdJG6+E4Hp/5OvID6LswPvVpWrQY6fMx9uqrE9pGwh0G/ANzZ2A6MJqhcpU28ouhtMCkAt3zFCV+C5CjFwfxh8KzW+9TpI5J+7eL5/E5eO0aoWB+pcyqXKJ5Orovjq/xmRdribu9L7wwoW0kxVnejfwAqtZA38kJu0oLTVwa8GXJIMVsUOK3ADl01gOozC7ZQujiJycHutcsQcowg9euxjssZ7EUmiivLuTK6XFPY0N5OYaKCnxHJolfvo78QHMqc5+EmJylpQUmLqlpz7xEiV8GEEJYhRCPCiFahRBbhRDt2bYploPnPNRVFFJTnj/B1POJiPhNzvJSUaNVOvBcuTznNs2W5bdVce64m3BIEwYhBEV33HHDyK/CkqdrfqB5fAZ9MHg+uqu0wMT1Yb+q65eHKPHLDHuBTillp5RyF7BTCNGVbaPYrj0Onu1PT/FavT/FDNgO4q/1Nb9J056VtVqCcc/l/MvxuaShglAgjPvSaPRzUbj2TsZOnCDsHR8ZmY1mik3FeTryiwl3ANgO57ZpIUiX1dRn3qHEL80IIbYCLilltKRT5LkQojVrhgGUwzUxxvl+b2rFa+P0h4rvnRnlIKoMGEpMBPsmfmEWV1gB6HniR1kwbHbUrNI+CFfPDEY/F0V3roVQCN/x4xPalheUMzCWh+IXDXfQ1/3KYfEybfbkopr6zDuU+KWfTUBPnP1daDUQs8c+OPFdbV1mw6o0jPz26Q9F8uj3zFxXSuDCxCDwSLaXgSuXOX88v7KgVCwqwlJo5NqZoeg1Ft15BwDeI0cmtrVU5Gd+z9IasJSOhzvsA/sRLVbxkkeN/PINFeeXfhxAvDU+F3OU7FtKyUuXh/jX/ScxChj1hxjyBXn33qVcGx6DN8Bd6ajkEMnh0zz7rhYM+j2zvKGMoWfOa1lezOO/QVs/83k6P/8Znv3uf/Lez7WnVmQ4CwiDYNHKMk4duc793IQQAlPzIkxLltzo9FJQzrnBc5wZPMPK8pVZsjgFhBjP8Vm9Bn75IRbJAjCgwh3yECV+aUQIYdWfuuO87SHJMk/Xh8cYC4YJBMMEw2H8QUkwHCYQkgRCYYL6NhAKEwxLhseCXB8e4+rgGC9fHuLYpUEGvOPu8jfXlFFWaMIdk4bJaMiPL9X5imVVOeyXjBy4TMlrl0RFbuWd63jwg1t56lu7OPbMk9x2/0N5I4B1q61ceNnD9eFhFi3XCtcWrV3L4BNPYFm1CtuHP4SxtJRV5as4cPkArT9u5asPfpV7l96bZctnwJva4X+2wxOfhFeWYFr1emw2C0cvDjIwml8hKgsdIaUqvpAuhBB24CSwQUrZO+k9B9rUZ6WU0pOoj6amJml+T3tKsUOlBSZWLy7ltrpybl1SzoM3L5qQbT78aUnPmX4avl6KrcQy4/5vIOLssmN81/79+3nggQdm3/d8Rb9n8guS6988ytgr/WASGIrNGIpMCKMg6PfjvnAueojBZCJSVGVcB0XMRkRLroTCYYyzydozS0KBMIufvRWAK/cdG38jfknsObEpU9T86nYArtx3NOljpEHw0juG2Xz/H2bKrAWLEKJHSpn07Joa+eUAupPMVoCamho+sVISCFswCjAZhL4Fo9BGbJHn2lZQYITyAkGBUQABoA98fbx6+BSx+Sjqz9Wz2ABHDhyJZ8aMqT9bD8Cp/eN5z4eHh9m/f39a+p+PRO/Z06cwLINyITD6wRAIYQwIRAAQYKy14R8cQMowyIleoXF/sOr7wkJikFkcKRohhOb2P0Zswmepx8dNtD2ff3uH9L+LL5T8lGcYuHLpmvofyQGU+OUAejjELtBGftt/35GZE/1C26x8IE3rLHH6UyO/aUj332ASOXH/9dHtkh23ZdeOTBO9ztuju5K5//dk0CRF8ijxSy/x1vomMNWUZ8b5bI73txD4bLYNmAM+m20D5ojPZtsAxWxQoQ5pRBc2D2CP87Zdfy97FOiPXO1vIbAQ7tlCuEZYONc5T1Hil366AVuc/Q2MBwdkhycYL0OUi/0tBBbCPVsI1wgL5zrnKUr80s9eoCXOfgewe45tmcizjBegzcX+FgIL4Z4thGuEhXOd8xQlfmlGd16x62EPAAghGgG3lLIze5YpFAqFIoJyeMkMzcB2IUSk+FeDlDLeaFChUCgUWUCJXwbQHV/asm2HQqFQKOKjpj0VCoVCseBQ6c1yDCHENeBMtu2YBdXA9WwbsYBR9z+7qPufPW6WUpYl21hNe+YYUspF2bZhNgghumeSX0+RXtT9zy7q/mcPIUT3TNqraU+FQqFQLDiU+CkUCoViwaHET5FudmXbgAWOuv/ZRd3/7DGje68cXhQKhUKx4FAjP4VCoVAsOJS3p2LW6KnctsXssgNtUkpXlkxa0OjFkV1SyuwmUl8gCCF6gJ3AHn2XAy2/b1tWS5gtEIQQVrTqin1Alb57x3T3Xk17KmaFLnytUsqOmH2twGPABiWAc4v+RdAPtCjxmxuEEJO/RF1o91999jOM/v2zE9gWud/6989GKeWUWbbUtKditmybvENP4G2N954i42wm23UjFx5taCXLWtB+8DUo4Zsz9gLtk+73lmQOVNOeinSwBeiYtM+DJoCKOUII4SDbNSMXKPqXrxK8OUQf4TF5hkNKuSmZ45X4KWZFvKkFferNivarTDF32KWUTiFEtu1QKOaCbWjFw1NCiZ8iEzwG7FJrTnOHEGKrXktSkSX0up029bmfM5qALn3Gww649e2uZByNlPgp0oL+j+8ANgK7VeHeuUNf9FdTbtljoz4F1yul7BVCtAMn1Y+RjGNF8+50R35w6LNOPUKIDdMJoBI/RVqQUvYCvfoXcZsQwqb++ecMh7rXWWVn7GhPStkmhDgphFDhJhlC/54Bbaq/N7JfSukRQjjRQh+Ut6di7pBSuqSU24B2IcSj2bZnvqOPOPZM21CRMRIInBNon2tbFhBufXsgzns9wNbpOlDip8gUu1D//BlFn+JBBVLnJD1AY7aNmK/EfObjTfe7ScLTXE17KlJG//Ldi5bJonfS2316G7uKecoY2wGrEGLjpP1WtKnnFqBLTb1lDiHESbTPv1rjnntcgC3O/nj7bkCJn2I22NGcXOzAZPGLpBlyo8gIiTJY6NPN7Ur05gQPN372QQt6j7dfkT560e5zPKb9wa2mPRUpo4/2OhL86nUATjUlp5jn7E4ws9GKlnZLkTl2o33PTKYFmHYkrsRPMVsO6ImUo8TE3aj0ZtnDmm0DFgjOOJ//R9ESiysP3Ayi/+h2RzK9QDTkqnG6vJ6gElsr0oD+gdvCeFZ1O/CIGvXNLXp8WSTe0oXucajWXDNLzOcftB8dJ2MTvSsyi/65j5KM8IESP4VCoVAsQNS0p0KhUCgWHEr8FAqFQrHgUOKnUCgUigWHEj+FQqFQLDiU+CkUCoViwaHET6FQKBQLDiV+CoVCoVhwKPFTKBQKxYJDiZ9CoVAoFhxK/BQKhUKx4FDip1AoFIoFhxI/hUKhUCw4lPgpFHmOEOJRIcRJIYQUQuyN854UQvQIIeyzOMfJyccLIaxCiH4hhDVmX6N+zq5Ie/31o0KI9lj7Yva1CyFU7TvFnKKqOigU8wC9rE6PlFLEeW+vlHLTLPpuBfYClbFlqvQ6djtjzymEaJdStuliZgd6Y0vMCCFOohd5jS37I4ToB9pUDTzFXKFGfgrFPEBK2Qu44hRWtTL7iuItaMVZPXH298acyw4c0F/agSZgR5z+tgOTRc6NKsCrmEOU+CkU84edwLZJ+zZLKZ2z7NeBVhh32v16dW3QhS+OYNon79cF2k6MkCoUmUaJn0Ixf9gFNM5mbW8yMcLUNWm/HW2kFt0fqRgf855z0jGN+tNOJtKkb7vTY7VCMT1K/BSKeYI+mnICrRAVm9kKikPfTh75OfRzJhoRRqZiJ+/3REQyhk1oa4Oe2ZmqUCSPEj+FYn4RO/XZFEeAZkoLmmB5Ju3fgD5NqXt9WicdE08UE+3fDOzW+0rbqFWhmAolfgrFPEJfc7MJIRzTNk4OBzB5pAaaYEVGlZsniaODSdOkifbro1Mr41Ohk9csFYqMoMRPoZh/7EEbAe6Z/IYQYm+ywhiz3tc4af+jaN6ZJ/VdDTHvTbfeN3nkZ0OfCtXbHEChmANM2TZAoVCknZ2APcEamgNNuJLxAI2IZIcetxcRu11oU57bdCGMDaWwo4VFTJ5utaGt600YRUopnUKIbr0fj4rzU8wVKshdoZhn6CM2R0zYweT3WxO9N6ndTr2fhunaKhT5hpr2VCjmH5uTEbckSBTfp1DkPUr8FIo8Rwhhn+QlaU1Dn1bixPcpFPMFJX4KRf7TDrQB6M4sCdfN9PeTCX+IBJ6rkZ9iXqIcXhSK/GcHYNcTUMeLyYvFGifIPB7dQIsKPFfMV5TDi0KhUCgWHGraU6FQKBQLDiV+CoVCoVhwKPFTKBQKxYJDiZ9CoVAoFhxK/BQKhUKx4FDip1AoFIoFx/8PKsmlP93g8FkAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    x_slice = X_SLICES[i]\n",
    "    plt.plot(x_field_dict[file_name], y_field_dict[file_name], label = 'x = ' + str(x_slice) + r' $\\mu m$')\n",
    "\n",
    "y_c = 2.75\n",
    "y_l = 2.96   \n",
    "y_r = 3.76\n",
    "y_r1 = 4.36\n",
    "y_r2 = 4.96\n",
    "alpha = 0.7\n",
    "\n",
    "plt.axvline(y_c, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_l, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r1, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r2, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "\n",
    "plt.grid(True)\n",
    "plt.xlabel(r'y, $\\mu m$')\n",
    "plt.ylabel('Electric field, V/cm')\n",
    "plt.title('Electric field dependence')\n",
    "plt.legend(fontsize=14, loc='upper right')\n",
    "plt.xlim([2.5, 6])\n",
    "plt.savefig('v3_elf_230_py.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    x_slice = X_SLICES[i]\n",
    "    plt.plot(x_impion_dict[file_name], np.log10(np.array(y_impion_dict[file_name]) + 1), label = 'x = ' + str(x_slice) + r' $\\mu m$')\n",
    "    \n",
    "y_c = 2.75\n",
    "y_l = 2.96   \n",
    "y_r = 3.76\n",
    "y_r1 = 4.36\n",
    "y_r2 = 4.96\n",
    "alpha = 0.7\n",
    "\n",
    "plt.axvline(y_c, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_l, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r1, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r2, linestyle = 'dashed', color = 'magenta', alpha = alpha)   \n",
    "    \n",
    "    \n",
    "plt.grid(True)\n",
    "plt.xlabel(r'y, $\\mu m$')\n",
    "plt.ylabel(r'$\\log_{10}$ Impact ionization, $cm^{-3}$')\n",
    "plt.title('Impact ionization dependence')\n",
    "plt.legend(fontsize=14, loc='upper right')\n",
    "plt.xlim([2.5, 6])\n",
    "plt.savefig('v3_impion_230_py.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> data/v3_images-3/plot_figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "from matplotlib import pyplot as plt\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif')\n",
    "plt.rcParams.update({'font.size': 22})"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Help\n",
    "\n",
    "Работа с утилитой DFISETOOLS.\n",
    "\n",
    "Получить распределения физических величин в заданном сечении устройства можно с помощью утилиты DFISETOOLS. Утилита DFISETOOLS вызывается следую-щей командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat \n",
    "\n",
    "\tЗдесь входящие файлы sharp_msh.grd, sharp_des.dat являются DF-ISE файлами, или другими словами текстовыми файлами, которые можно редактировать любым тек-стовым редактором. Таким образом, утилита DFISETOOLS работает с DF-ISE файлами.\n",
    "  \n",
    "\tВ прежних версиях Sentaurus TCAD, при моделировании устройств, всегда созда-вались sharp_msh.grd, sharp_des.dat файлы, которые являются DF-ISE файлы.\n",
    "\n",
    "В настоящей версии Sentaurus TCAD, в версии G-2012.06, вместо текстовых DF-ISE файлов sharp_msh.grd, sharp_des.dat создаются бинарные TDR файлы sharp_msh.tdr, sharp_des.tdr. С этими файлами утилита DFISETOOLS работать не может.\n",
    "\n",
    "Однако, как отмечалось выше, TDR - файлы  можно конвертировать в DF-ISE фай-лы с помощью tdx утилиты.\n",
    "\n",
    "\tНаходясь в каталоге /Sharp, наберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_msh.tdr sharp_msh \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_msh.grd в текстовом формате.\n",
    "\tНаберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_des.tdr sharp_des \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_des.dat в текстовом формате.\n",
    "\n",
    "Итак, в каталоге /Sharp, появились файлы sharp_msh.grd и sharp_des.dat.\n",
    "\n",
    "Теперь запускаем утилиту DFISETOOLS командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat\n",
    "\n",
    "Появляется приглашение ввести координаты (x,y) начальной и конечной точки линии разреза.\n",
    "\n",
    "1st point of line?\n",
    "     x =  0.0\n",
    "     y = -1.0\n",
    "2nd point of line?\n",
    "     x = -1.5\n",
    "     y =  1.0\n",
    "\n",
    "В результате в папке …\\Sharp появляется файл sharp_des_plt.plt. \n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2d structure version 1\n",
    "\n",
    "There is no light in this structure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "FILENAMES = ['x2_230-3.csv', 'x48_230-3.csv', 'x52_230-3.csv', 'x8_230-3.csv', 'x98_230-3.csv', 'x102_230-3.csv', 'x12_230-3.csv']\n",
    "X_SLICES = [2, 4.8, 5.2, 8, 9.8, 10.2, 12]\n",
    "\n",
    "input_dict = {}\n",
    "for file_name in FILENAMES:\n",
    "    input_dict[file_name] = {}\n",
    "    plot_cnt = 0\n",
    "    plot_type = 'none'\n",
    "    \n",
    "    with open (file_name) as file:\n",
    "        for line in file:\n",
    "            line_red = line.strip().split(',')\n",
    "            if line_red == ['\"x', '\"\"y\"\"\"'] or line_red == ['\"x\"', '\"y\"']:\n",
    "                if plot_cnt == 0:\n",
    "                    plot_type = 'field'\n",
    "                    input_dict[file_name][plot_type] = []\n",
    "                    input_dict[file_name][plot_type].append(['x', 'y'])\n",
    "                    plot_cnt += 1\n",
    "                elif plot_cnt == 1:\n",
    "                    plot_type = 'impion'\n",
    "                    input_dict[file_name][plot_type] = []\n",
    "                    input_dict[file_name][plot_type].append(['x', 'y'])\n",
    "                    plot_cnt += 1\n",
    "            elif line_red != ['']:\n",
    "                input_dict[file_name][plot_type].append([float(el) for el in line_red])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_type = 'field'\n",
    "x_field_dict = {}\n",
    "y_field_dict = {}\n",
    "\n",
    "left_bnd = 2.5\n",
    "right_bnd = 5.1\n",
    "\n",
    "for file_name in FILENAMES:\n",
    "    x_field_dict[file_name] = []\n",
    "    y_field_dict[file_name] = []\n",
    "    xy_list = input_dict[file_name][plot_type]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            if el[0] >= left_bnd and el[0] <= right_bnd:\n",
    "                x_field_dict[file_name].append(el[0])\n",
    "                y_field_dict[file_name].append(el[1])\n",
    "                \n",
    "plot_type = 'impion'\n",
    "x_impion_dict = {}\n",
    "y_impion_dict = {}\n",
    "\n",
    "for file_name in FILENAMES:\n",
    "    x_impion_dict[file_name] = []\n",
    "    y_impion_dict[file_name] = []\n",
    "    xy_list = input_dict[file_name][plot_type]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            if el[0] >= left_bnd and el[0] <= right_bnd:\n",
    "                x_impion_dict[file_name].append(el[0])\n",
    "                y_impion_dict[file_name].append(el[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    x_slice = X_SLICES[i]\n",
    "    plt.plot(x_field_dict[file_name], y_field_dict[file_name], label = 'x = ' + str(x_slice) + r' $\\mu m$')\n",
    "\n",
    "y_c = 2.75\n",
    "y_l = 2.96   \n",
    "y_r = 3.76\n",
    "y_r1 = 4.36\n",
    "y_r2 = 4.96\n",
    "alpha = 0.7\n",
    "\n",
    "plt.axvline(y_c, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_l, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r1, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r2, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "\n",
    "plt.grid(True)\n",
    "plt.xlabel(r'y, $\\mu m$')\n",
    "plt.ylabel('Electric field, V/cm')\n",
    "plt.title('Electric field dependence')\n",
    "plt.legend(fontsize=14, loc='upper right')\n",
    "plt.xlim([2.5, 6])\n",
    "plt.savefig('v3_elf_230-3_py.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    x_slice = X_SLICES[i]\n",
    "    plt.plot(x_impion_dict[file_name], np.log10(np.array(y_impion_dict[file_name]) + 1), label = 'x = ' + str(x_slice) + r' $\\mu m$')\n",
    "    \n",
    "y_c = 2.75\n",
    "y_l = 2.96   \n",
    "y_r = 3.76\n",
    "y_r1 = 4.36\n",
    "y_r2 = 4.96\n",
    "alpha = 0.7\n",
    "\n",
    "plt.axvline(y_c, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_l, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r1, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r2, linestyle = 'dashed', color = 'magenta', alpha = alpha)   \n",
    "    \n",
    "    \n",
    "plt.grid(True)\n",
    "plt.xlabel(r'y, $\\mu m$')\n",
    "plt.ylabel(r'$\\log_{10}$ Impact ionization, $cm^{-3}$')\n",
    "plt.title('Impact ionization dependence')\n",
    "plt.legend(fontsize=14, loc='upper right')\n",
    "plt.xlim([2.5, 6])\n",
    "plt.savefig('v3_impion_230-3_py.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> data/v3_images-4/plot_figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "from matplotlib import pyplot as plt\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif')\n",
    "plt.rcParams.update({'font.size': 22})"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Help\n",
    "\n",
    "Работа с утилитой DFISETOOLS.\n",
    "\n",
    "Получить распределения физических величин в заданном сечении устройства можно с помощью утилиты DFISETOOLS. Утилита DFISETOOLS вызывается следую-щей командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat \n",
    "\n",
    "\tЗдесь входящие файлы sharp_msh.grd, sharp_des.dat являются DF-ISE файлами, или другими словами текстовыми файлами, которые можно редактировать любым тек-стовым редактором. Таким образом, утилита DFISETOOLS работает с DF-ISE файлами.\n",
    "  \n",
    "\tВ прежних версиях Sentaurus TCAD, при моделировании устройств, всегда созда-вались sharp_msh.grd, sharp_des.dat файлы, которые являются DF-ISE файлы.\n",
    "\n",
    "В настоящей версии Sentaurus TCAD, в версии G-2012.06, вместо текстовых DF-ISE файлов sharp_msh.grd, sharp_des.dat создаются бинарные TDR файлы sharp_msh.tdr, sharp_des.tdr. С этими файлами утилита DFISETOOLS работать не может.\n",
    "\n",
    "Однако, как отмечалось выше, TDR - файлы  можно конвертировать в DF-ISE фай-лы с помощью tdx утилиты.\n",
    "\n",
    "\tНаходясь в каталоге /Sharp, наберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_msh.tdr sharp_msh \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_msh.grd в текстовом формате.\n",
    "\tНаберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_des.tdr sharp_des \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_des.dat в текстовом формате.\n",
    "\n",
    "Итак, в каталоге /Sharp, появились файлы sharp_msh.grd и sharp_des.dat.\n",
    "\n",
    "Теперь запускаем утилиту DFISETOOLS командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat\n",
    "\n",
    "Появляется приглашение ввести координаты (x,y) начальной и конечной точки линии разреза.\n",
    "\n",
    "1st point of line?\n",
    "     x =  0.0\n",
    "     y = -1.0\n",
    "2nd point of line?\n",
    "     x = -1.5\n",
    "     y =  1.0\n",
    "\n",
    "В результате в папке …\\Sharp появляется файл sharp_des_plt.plt. \n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2d structure version 1\n",
    "\n",
    "There is no light in this structure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "FILENAMES = ['x2_230-4.csv', 'x48_230-4.csv', 'x52_230-4.csv', 'x8_230-4.csv', 'x98_230-4.csv', 'x102_230-4.csv', 'x12_230-4.csv']\n",
    "X_SLICES = [2, 4.8, 5.2, 8, 9.8, 10.2, 12]\n",
    "\n",
    "input_dict = {}\n",
    "for file_name in FILENAMES:\n",
    "    input_dict[file_name] = {}\n",
    "    plot_cnt = 0\n",
    "    plot_type = 'none'\n",
    "    \n",
    "    with open (file_name) as file:\n",
    "        for line in file:\n",
    "            line_red = line.strip().split(',')\n",
    "            if line_red == ['\"x', '\"\"y\"\"\"'] or line_red == ['\"x\"', '\"y\"']:\n",
    "                if plot_cnt == 0:\n",
    "                    plot_type = 'field'\n",
    "                    input_dict[file_name][plot_type] = []\n",
    "                    input_dict[file_name][plot_type].append(['x', 'y'])\n",
    "                    plot_cnt += 1\n",
    "                elif plot_cnt == 1:\n",
    "                    plot_type = 'impion'\n",
    "                    input_dict[file_name][plot_type] = []\n",
    "                    input_dict[file_name][plot_type].append(['x', 'y'])\n",
    "                    plot_cnt += 1\n",
    "            elif line_red != ['']:\n",
    "                input_dict[file_name][plot_type].append([float(el) for el in line_red])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_type = 'field'\n",
    "x_field_dict = {}\n",
    "y_field_dict = {}\n",
    "\n",
    "left_bnd = 2.5\n",
    "right_bnd = 5.1\n",
    "\n",
    "for file_name in FILENAMES:\n",
    "    x_field_dict[file_name] = []\n",
    "    y_field_dict[file_name] = []\n",
    "    xy_list = input_dict[file_name][plot_type]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            if el[0] >= left_bnd and el[0] <= right_bnd:\n",
    "                x_field_dict[file_name].append(el[0])\n",
    "                y_field_dict[file_name].append(el[1])\n",
    "                \n",
    "plot_type = 'impion'\n",
    "x_impion_dict = {}\n",
    "y_impion_dict = {}\n",
    "\n",
    "for file_name in FILENAMES:\n",
    "    x_impion_dict[file_name] = []\n",
    "    y_impion_dict[file_name] = []\n",
    "    xy_list = input_dict[file_name][plot_type]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            if el[0] >= left_bnd and el[0] <= right_bnd:\n",
    "                x_impion_dict[file_name].append(el[0])\n",
    "                y_impion_dict[file_name].append(el[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    x_slice = X_SLICES[i]\n",
    "    plt.plot(x_field_dict[file_name], y_field_dict[file_name], label = 'x = ' + str(x_slice) + r' $\\mu m$')\n",
    "\n",
    "y_c = 2.75\n",
    "y_l = 2.96   \n",
    "y_r = 3.76\n",
    "y_r1 = 4.36\n",
    "y_r2 = 4.96\n",
    "alpha = 0.7\n",
    "\n",
    "plt.axvline(y_c, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_l, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r1, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r2, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "\n",
    "plt.grid(True)\n",
    "plt.xlabel(r'y, $\\mu m$')\n",
    "plt.ylabel('Electric field, V/cm')\n",
    "plt.title('Electric field dependence')\n",
    "plt.legend(fontsize=14, loc='upper right')\n",
    "plt.xlim([2.5, 6])\n",
    "plt.savefig('v3_elf_230-4_py.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    x_slice = X_SLICES[i]\n",
    "    plt.plot(x_impion_dict[file_name], np.log10(np.array(y_impion_dict[file_name]) + 1), label = 'x = ' + str(x_slice) + r' $\\mu m$')\n",
    "    \n",
    "y_c = 2.75\n",
    "y_l = 2.96   \n",
    "y_r = 3.76\n",
    "y_r1 = 4.36\n",
    "y_r2 = 4.96\n",
    "alpha = 0.7\n",
    "\n",
    "plt.axvline(y_c, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_l, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r1, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r2, linestyle = 'dashed', color = 'magenta', alpha = alpha)   \n",
    "    \n",
    "    \n",
    "plt.grid(True)\n",
    "plt.xlabel(r'y, $\\mu m$')\n",
    "plt.ylabel(r'$\\log_{10}$ Impact ionization, $cm^{-3}$')\n",
    "plt.title('Impact ionization dependence')\n",
    "plt.legend(fontsize=14, loc='upper right')\n",
    "plt.xlim([2.5, 6])\n",
    "plt.savefig('v3_impion_230-4_py.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> data/v3_images-5/plot_figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "from matplotlib import pyplot as plt\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif')\n",
    "plt.rcParams.update({'font.size': 22})"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Help\n",
    "\n",
    "Работа с утилитой DFISETOOLS.\n",
    "\n",
    "Получить распределения физических величин в заданном сечении устройства можно с помощью утилиты DFISETOOLS. Утилита DFISETOOLS вызывается следую-щей командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat \n",
    "\n",
    "\tЗдесь входящие файлы sharp_msh.grd, sharp_des.dat являются DF-ISE файлами, или другими словами текстовыми файлами, которые можно редактировать любым тек-стовым редактором. Таким образом, утилита DFISETOOLS работает с DF-ISE файлами.\n",
    "  \n",
    "\tВ прежних версиях Sentaurus TCAD, при моделировании устройств, всегда созда-вались sharp_msh.grd, sharp_des.dat файлы, которые являются DF-ISE файлы.\n",
    "\n",
    "В настоящей версии Sentaurus TCAD, в версии G-2012.06, вместо текстовых DF-ISE файлов sharp_msh.grd, sharp_des.dat создаются бинарные TDR файлы sharp_msh.tdr, sharp_des.tdr. С этими файлами утилита DFISETOOLS работать не может.\n",
    "\n",
    "Однако, как отмечалось выше, TDR - файлы  можно конвертировать в DF-ISE фай-лы с помощью tdx утилиты.\n",
    "\n",
    "\tНаходясь в каталоге /Sharp, наберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_msh.tdr sharp_msh \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_msh.grd в текстовом формате.\n",
    "\tНаберем в командной строке следующую команду.\n",
    "$ tdx –dd –M 0 –S 0 sharp_des.tdr sharp_des \n",
    "\n",
    "\tВ результате в каталоге /Sharp, появляется файл sharp_des.dat в текстовом формате.\n",
    "\n",
    "Итак, в каталоге /Sharp, появились файлы sharp_msh.grd и sharp_des.dat.\n",
    "\n",
    "Теперь запускаем утилиту DFISETOOLS командой\n",
    "\n",
    "$ dfisetools –plot  sharp_msh.grd  sharp_des.dat\n",
    "\n",
    "Появляется приглашение ввести координаты (x,y) начальной и конечной точки линии разреза.\n",
    "\n",
    "1st point of line?\n",
    "     x =  0.0\n",
    "     y = -1.0\n",
    "2nd point of line?\n",
    "     x = -1.5\n",
    "     y =  1.0\n",
    "\n",
    "В результате в папке …\\Sharp появляется файл sharp_des_plt.plt. \n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2d structure version 1\n",
    "\n",
    "There is no light in this structure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "FILENAMES = ['x2_230-5.csv', 'x48_230-5.csv', 'x52_230-5.csv', 'x8_230-5.csv', 'x98_230-5.csv', 'x102_230-5.csv', 'x12_230-5.csv']\n",
    "X_SLICES = [2, 4.8, 5.2, 8, 9.8, 10.2, 12]\n",
    "\n",
    "input_dict = {}\n",
    "for file_name in FILENAMES:\n",
    "    input_dict[file_name] = {}\n",
    "    plot_cnt = 0\n",
    "    plot_type = 'none'\n",
    "    \n",
    "    with open (file_name) as file:\n",
    "        for line in file:\n",
    "            line_red = line.strip().split(',')\n",
    "            if line_red == ['\"x', '\"\"y\"\"\"'] or line_red == ['\"x\"', '\"y\"']:\n",
    "                if plot_cnt == 0:\n",
    "                    plot_type = 'field'\n",
    "                    input_dict[file_name][plot_type] = []\n",
    "                    input_dict[file_name][plot_type].append(['x', 'y'])\n",
    "                    plot_cnt += 1\n",
    "                elif plot_cnt == 1:\n",
    "                    plot_type = 'impion'\n",
    "                    input_dict[file_name][plot_type] = []\n",
    "                    input_dict[file_name][plot_type].append(['x', 'y'])\n",
    "                    plot_cnt += 1\n",
    "            elif line_red != ['']:\n",
    "                input_dict[file_name][plot_type].append([float(el) for el in line_red])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_type = 'field'\n",
    "x_field_dict = {}\n",
    "y_field_dict = {}\n",
    "\n",
    "left_bnd = 2.5\n",
    "right_bnd = 5.1\n",
    "\n",
    "for file_name in FILENAMES:\n",
    "    x_field_dict[file_name] = []\n",
    "    y_field_dict[file_name] = []\n",
    "    xy_list = input_dict[file_name][plot_type]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            if el[0] >= left_bnd and el[0] <= right_bnd:\n",
    "                x_field_dict[file_name].append(el[0])\n",
    "                y_field_dict[file_name].append(el[1])\n",
    "                \n",
    "plot_type = 'impion'\n",
    "x_impion_dict = {}\n",
    "y_impion_dict = {}\n",
    "\n",
    "for file_name in FILENAMES:\n",
    "    x_impion_dict[file_name] = []\n",
    "    y_impion_dict[file_name] = []\n",
    "    xy_list = input_dict[file_name][plot_type]\n",
    "    \n",
    "    for el in xy_list:\n",
    "        if type(el[0]) == float:\n",
    "            if el[0] >= left_bnd and el[0] <= right_bnd:\n",
    "                x_impion_dict[file_name].append(el[0])\n",
    "                y_impion_dict[file_name].append(el[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    x_slice = X_SLICES[i]\n",
    "    plt.plot(x_field_dict[file_name], y_field_dict[file_name], label = 'x = ' + str(x_slice) + r' $\\mu m$')\n",
    "\n",
    "y_c = 2.75\n",
    "y_l = 2.96   \n",
    "y_r = 3.76\n",
    "y_r1 = 4.36\n",
    "y_r2 = 4.96\n",
    "alpha = 0.7\n",
    "\n",
    "plt.axvline(y_c, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_l, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r1, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r2, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "\n",
    "plt.grid(True)\n",
    "plt.xlabel(r'y, $\\mu m$')\n",
    "plt.ylabel('Electric field, V/cm')\n",
    "plt.title('Electric field dependence')\n",
    "plt.legend(fontsize=14, loc='upper right')\n",
    "plt.xlim([2.5, 6])\n",
    "plt.savefig('v3_elf_230-5_py.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for i in range(len(FILENAMES)):\n",
    "    file_name = FILENAMES[i]\n",
    "    x_slice = X_SLICES[i]\n",
    "    plt.plot(x_impion_dict[file_name], np.log10(np.array(y_impion_dict[file_name]) + 1), label = 'x = ' + str(x_slice) + r' $\\mu m$')\n",
    "    \n",
    "y_c = 2.75\n",
    "y_l = 2.96   \n",
    "y_r = 3.76\n",
    "y_r1 = 4.36\n",
    "y_r2 = 4.96\n",
    "alpha = 0.7\n",
    "\n",
    "plt.axvline(y_c, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_l, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r1, linestyle = 'dashed', color = 'magenta', alpha = alpha)\n",
    "plt.axvline(y_r2, linestyle = 'dashed', color = 'magenta', alpha = alpha)   \n",
    "    \n",
    "    \n",
    "plt.grid(True)\n",
    "plt.xlabel(r'y, $\\mu m$')\n",
    "plt.ylabel(r'$\\log_{10}$ Impact ionization, $cm^{-3}$')\n",
    "plt.title('Impact ionization dependence')\n",
    "plt.legend(fontsize=14, loc='upper right')\n",
    "plt.xlim([2.5, 6])\n",
    "plt.savefig('v3_impion_230-5_py.png', bbox_inches='tight', transparent=True, dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

